Constraints on Dark Matter from Dynamical Heating of Stars in Ultrafaint Dwarfs. Part 2: Substructure and the Primordial Power Spectrum

There is a large and growing interest in observations of small-scale structure in dark matter. We propose a new way to probe dark matter structures in the $\sim 10 - 10^8 \, M_\odot$ range. This allows us to constrain the primordial power spectrum over shorter distances scales than possible with direct observations from the CMB. For $k$ in the range $\sim 10 - 1000 \, {\rm Mpc}^{-1}$ our constraints on the power spectrum are orders of magnitude stronger than previous bounds. We also set some of the strongest constraints on dark matter isocurvature perturbations. Our method relies on the heating effect such dark matter substructures would have on the distribution of stars in an ultra-faint dwarf galaxy. Many models of inflation produce enhanced power at these short distance scales and can thus be constrained by our observation. Further, many dark matter models such as axion dark matter, self-interacting dark matter and dissipative dark matter, produce dense structures which could be constrained this way.

==> workbook2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    464433,       9083]
NotebookOptionsPosition[    463409,       9059]
NotebookOutlinePosition[    463806,       9075]
CellTagsIndexPosition[    463763,       9072]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   GraphicsBox[{{GraphicsComplexBox[CompressedData["
1:eJxkm3c4lfHbwO2RPc6wOefY59AwG85dRpHZIEooRZJUlKIhI4mioZRsUoqS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       "], {{
         {RGBColor[0.87, 0.94, 1], EdgeForm[None], 
          GraphicsGroupBox[{
            PolygonBox[{{2, 2739, 2740, 589, 445, 94, 1, 458, 314, 197, 116, 
             65, 35, 487, 343, 227, 146, 95, 520, 376, 262, 181}}], 
            PolygonBox[{{453, 2745, 2746, 32, 486, 342, 606, 225, 144, 543, 
             399, 287, 93, 519, 375, 614, 261, 580, 436, 180, 556, 412, 625, 
             303, 597}}], 
            PolygonBox[{{649, 2741, 2742, 315, 198, 117, 66, 36, 3, 4, 460, 
             316, 199, 118, 67, 37, 5, 461, 317, 200, 119, 68, 38, 6, 462, 
             318, 201, 120, 69, 39, 7}}], PolygonBox[CompressedData["
1:eJwt1XW0VUUYhvFLqHR3KamkNKgopbQiKI1KCipdSneHQas0CooisSREKV22
0p0qKN0ojb9vLf541vu8M3efs8/eM3PztunasEvihISERHiUTMTqFAkJa5DM
WHJsMVkZP/O+qIFHcMJYUxzjk9EKLkvYaqwKfuH9UBM39NdxjS9CYaTENmNV
8Svvj1q4qb+B63wxiuCk3gzH+RS0RipsN1YNv/EBqI1beifc4J+gkN80TS+M
5/lGOUIWNZcaO/Tq+J0PRB0UwyljzfE3n4o28Txc19fYA1ilp8FO/jS28EGo
i+JIi13Gn8FWPhj1UAKnjbXAP3wa2saz89n9jCXDaj0ddvMa2MbLm/+YD+FZ
+CieBc/qt2Vn3OSfxrvEGb0lTvDpaBfP3HX9jSXHmrhPfRYvifT6HlkT23kF
c4v4UJ6Vj+ZZ8Zx+R3bBLb4EJXFWfwkn+Qy0j3fkugHGUmBt/HZ9Ni+Fxvx7
mcH4XlkrnrexHXpFuVjvLYfp2eSYWEMym6wjv4pnIeubv8u7oo1+W68il+n9
5Gf6w3K6XgQN+Ka4B+Pn5Ms4xWfiIXPvxLOUeeO3yvXy1VgrfCDvIFPGe5Vf
yoFxL/f2zxy9hywtm8gf5GiZ0fw+Xjveu75Tf0x+og/n2flYnj3WqJ6gd+Nt
5R21qlyu95efx/6TM+I3xzqWDeVmOTK+2/x5/kqgn9afjOv0t+T7eodYu3yQ
sVSxxvgquS7eJZ/Le8oyscflj3KMzGR+fzz/WFv6Lv1x+aneR47Qc8hxsYdl
DllXrot1JBvEWSO76+3kXb2aXKEvjXOBz+TFUEa/IFsFxs/oT8mlel/5gZ5X
vhtrUeaT9eWGeKayY+xBOVjvKFPH2o7zTQ6SX5svJefpvWTZOGPkTzKzuQNx
79jNRyKnufF6TtSL6+Uw2TBel+yht793mFaXK+UA+UWcYfHc9W6yuHxBfitH
xfeav8hbB/pZvXJcp3/I8/H3eH68FueCPiRcpol9I9fIwfIb86XlfL1cnA/6
wbhf7OFPmFvC34zzQ88lJ+idZK64L2NJeE+eCMv0crgUewvn+Czk9zeT9QKx
J/X0+lCeNtY4XyvXGy/DF/DycXboh+K8inPC+F69UuzP2CM8d/z/4bnxYpx3
uBx7AOf5bBTwN1P0grG+9AxxPvB02KCX1RfyCsimH449jH18DBrFuRb7DUdi
vWA/H4vGSOr6XsYSY3mcQ7gSaxUX+Bx0QkZ/N9xYemyMNY+jsXdxgI9Dk9jj
sW7wR5w7OMjHo2nsG1yNNYOLfC46I1PsI2MZsCmev/4Rr4hc+p+x33GIT0Cz
eK/4N84pXOLz0CWeKf6K94rDfCLy+LxJeh401+/Te/MkWKEXjb3FS8R74N/J
Ssb/kx1wmc9HQXNT9UJxDumZ9ZE8IzbH9+BYfAaO8EloEWcRrsWexBW+AN3w
II4ba4Sj/G20xP0+t4+xpFgZZwCux/rHVb4Q3fE/YYQEAw==
             "]]}]}, {}, 
         {GrayLevel[0.85], EdgeForm[None], 
          GraphicsGroupBox[{
            PolygonBox[{{1498, 2735, 2736, 699, 1299, 1115, 968, 863, 1379, 
             1195, 1048, 789, 1353, 1169, 1022, 1421, 1238, 1472, 917, 1399, 
             1215, 1068}}], 
            PolygonBox[{{669, 2728, 2729, 802, 1358, 1174, 1027, 922, 668, 
             1271, 1087, 940, 1410, 1227, 835, 1371, 1187, 1455, 1040, 1430, 
             1247, 1476, 761, 1342, 1158, 1011, 906, 718, 1313, 1129, 982, 
             877, 1383, 1199, 1052, 1433, 1250, 1477, 803, 1359, 1175, 1028, 
             923}}], PolygonBox[CompressedData["
1:eJwV0Lkyw2EUhvHP1pjRERIaF0BFItwBnUphSWIp6QwzlsRyA8xQSmGMlkZj
SWwzYrsNEhGugF+KZ97zPuf8v5mkN7M0vtgYQmjAMh6Vs9YQzlE2D7SEsNYc
wmdTCFnEccm385P8k55CBBX+Cte4QYebKTcluzQ68cUP8ut8Wc8hgQIf4af5
Zz2DLoxye9yf+QArekHvw5H5o/6+rPo+Ljf0U1lxu4UhFO06uRm7F30WUXzz
t+iyS9m9cnOIocYn+E3+S99GEnd8lE/zb/o8ujHG7XMBh/qqXjRfyH6Zl5/1
3yZ/vDEks3rV7Q6Gcc8/IGaXsXvnFtCDXz7J5/hvfRcjmODyXBuO6/+nXjIn
cGKu1d+R/yaYQZE=
             "]], PolygonBox[CompressedData["
1:eJwV0Tkw3GEcxvF3HU0K6hB3ekqxu4KaRkeZuBP00iUIDY11VmvGlZCZFAmN
hsKRJXINGjOZSZUm7CJKny2+8zzP9/3tf8yoeDbYOpATQoggifP8EJYfhLCC
hIfLvBBqsZQbQgxpbg/TuOKfYJmPI8Pto9g3nvMnXDdKMMOnuTqs2PVoc5e0
C5DQL+S1uzr9tb4m/7kbkcf2qN6vf9IrceD2kd2hf/PWgw573X6IWf23LOWb
9Sl9XUbkhDzN3ngb0nf06uz2zYyMYtXbU9xwhyhx18l/53pRhjn+motl/167
Abdc1O0b7tJ+iy9cKdfF/bD70Glv2EUot1vshJ6DSf1MzvGv9F19S9bIpPwr
U3Led2/0ON65bUQ7v2gX4r/3mD2sX3kb1b/qY/qA/ln/KKvkgvwj92TK78pk
t/3T7QtUYIG/5erx3m7CHRd3O8Kl7XEM2pv2Yxx5L7d7sv97+cv7sDyyt+VL
u0t+sItxD1thW3I=
             "]], PolygonBox[CompressedData["
1:eJwV0TlPVVEYheHtgBo6kRYMChda5AfIKJSKLWpixXgBbcGWSQWkYZ4ETZyY
LAQSEgjaGaZCppZKSpWZ+JzizXrX9+2zb865aU9rS+MXQwgX8AlDl0L4mMiR
ezmEz3ohyhJCGNOv49gDd/Um/kH+sW+Sq3obr+PfeAZWnL2lV/JfdnGk475Z
t1kCOviW7Ddv4Mt8VmbLUflb/pSD7jriefjibBEemY/rSTixz9Wb+V+7Zr7G
X/J6PsunZSz6LbknVz1zm1fxTedqUa5P6inRO+gP9B5+BZ18Wy7KAbtG+V2f
k3fkW7kvh9x7LPMx4dw9PLZ7p9/AqX2e3sL/2bXwdb4gX+nP5Jw+IzPlmvPp
vJpvRd8YFfqUnoqYXqr3Rv+ZvCrfyB05aPeC/+A5GHbXiSzApF0xnti/15Nx
Zp+vt/IDu1a+wV/z53yef5VZct3ZDF7Dt6PvjEyMmI/i1LwQU2YlODcrcL7N
7FBvx4ZZzCxuthO9Oyr1af0msvSHeh+/hi6+K5fkf6n5YX4=
             "]], PolygonBox[CompressedData["
1:eJwV1NlTjXEcx/GnTUop+62uqCQRf4FkDYnKNnTL2KPsMy7ty4wZY1/LkijK
vpMZ48a+JERxwb3d63fx7vP9vL+/8zTPOc85GRULixfERlEUgwJ/niRE0Znk
KKrDg/gouqLny6Pymzzi8B9ZgPNxUTQG/7inGODMQv4ttxTz9Aa9PzL1En2v
uU4myV2yVd6RB+3XyRZ9ePh/rvdXjkKD3VhEeMYPdG4R36ovQxaO8f+4QjTq
4xCD5/zxcINeM9ruAjcesRjJbeJ+mLfhhXOZ3GLunV6J+XqjnoE95nZ5X2bb
TZX79GQc0k94fQw3Rr+oT0AcXvI1iLUba9fEFSEer/gsfgnfpi/HINTycfw4
vlmfiAQUcJu5n+bt4f71q+G+ZKbcJztki3ztGtlyqf7e2RXIwUk+nh/PX9In
oQve8KeQYDfB7jI3GYl4yw/il/Ef9CoMxjRuP9cNh/XTznXhisKzo28wPzIX
m+eYa8z1so/cLd/LrnajzFvMv8w70Oo6OVwl91GvRi7O8In8RP6qPgVJeMfX
oavdJLtr4XlDMtr4wfxyvl1fiSE4yyfxk/nr4fPEXL1W7xvuSS/Ut5p/mzea
n5p3hmfDfC18zjJL7ped8mG4J9fNlSv0T86uQh7q+WS+mL8R3juk4AN/Dt3s
ptjd5EqRio/8EL6K/6yvxtCw5w5wKeE7qa/XH4b3RI6Qx+R3+Vied40UWaLf
crYM3dHON6ARqfZT7W/z5UjDJz6Pr+Y79DUYhgt8d35a+O7q01Ghn9T7IV0f
rW8zn5J/9E3yWbhvuSs85/K6nh3uy/WG6ivNnXZrkY+LfBpfyt/VZ6AHOvgm
pNuV2d3jZqInOvlm9LArD99VbhZ64Qt/CZfR0366/QN+NnrjKz+MX8V/Cb9H
GI7/lByknw==
             
             "]]}]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}, {{}, {}, 
         TagBox[
          {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
           LineBox[{589, 445, 94, 1, 458, 314, 197, 116, 65, 35, 487, 343, 
            227, 146, 95, 520, 376, 262, 181, 2}], 
           LineBox[{315, 198, 117, 66, 36, 3, 4, 460, 316, 199, 118, 67, 37, 
            5, 461, 317, 200, 119, 68, 38, 6, 462, 318, 201, 120, 69, 39, 7, 
            649}], LineBox[CompressedData["
1:eJwt1HXwVUUchvEfodLdpaSS0qCihEorgtKopKDSpXR3GLRKo5QiMRKilI6t
dKcKSjdK4+c74x/PPO+7e8+995yzu3lbd2nQOVFCQkLxxAkJyTg5thqojJ/k
PqiOR3DSWBMclyehJVJgm7Eq+Fnuixq4qb+B6/JCFEZKbDdWFb/I/VATt/Q3
cUNehCI4pTfFCXkyWiEVdhirhl/l/qiF23pH3JQXo5B7maoXxgvyJh7ORc2l
xk79afwmD0BtFMNpY83wlzwFreN5uK6PsQewWk+DXfIz2CoPRJ14fkiL3caf
xTZ5EOqiBM4Ya46/5aloE8/Od/c1lgxr9HTYI1fHdrm8+U/kwXIWeaScBc/p
d7gTbslL8CjO6i1wUp6GtvHMXdfPWHKs/f89z5RLIr2+l2tgh1zB3EJ5iJxV
HiVnxfP6XY6FclteipI4p7+MU/J0tIt35Lr+xlJgXdy7PksuhUbyd5zB+D6u
Gc/b2E69Ii/Se/FQPRuPjjXE2bg2fxnPguuZvyd3QWv9jl6Fl+t9+VP9YZ6m
F0F9eXP8B+Pn+RWclmfgIXPvxrPkvHGvvIFfi7UiD5Dbc8p4r/wFD4j/Es+c
Z+vduTQ35u95FGc0v1+uFe9d36U/xov1YXJ2eYycPdaonqB3ldvwXbUqr9D7
8Wex/3h63HOsY27AW3hE/Lb5C/KrgX5GfzKu09/mD/T2sXblgcZSxRqTV/P6
eJfyHLkHl4k9zj/waM5k/kA8/1hb+m79cV6i9+bheg4eG3uYc3AdXh/riOub
T8Td9LZ8T6/GK/VlcS7IM+RiKKNf5JaB8bP6U7xM78Mf6nn5vViLnI/r8cZ4
ptwh9iAP0jtw6ljbvIYH8lfmS/FcvSeXjTOGf+TM5g7Gf8ceeQRymhun50Td
uJ6HcoN4Xdxdb5c4btB5wqu4P38eZ1g8d70rF+cX+RseGb9r/pLcKtDP6ZXj
Ov0jOZ/8vpwfr8e5oA+OzGli3/BaHsRfmy/N8/RycT7oh+L/Yq/8hLml8ltx
fui5eLzekXPF/zKWRO4hJ8JyvRwux97CeXkm8vvMJL1A7Ek9vT5EThtrXF7H
G4yXkefL5ePs0A/HeRXnhPF9eqXYn7FH5NzyBDk3XorzDldiD+CCPAsFfGay
XjDWl54hzgc5HTbqZfUFcgVk04/EHsZ+eTQaxrkW+w1HY73ggDwGjZDU9T2N
JcaKOIdwNdYqLsqz0REZfW6YsfTYFGsex2Lv4qA8Fo1jj8e6we9x7uCQPA5N
Yt/gWqwZXJLnoBMyxT4ylgGb4/nrH8sVkUv/I/Y7Dsvj0TTeK/6JcwqX5bno
HM8Uf8Z7xRF5AvL4vol6HjTT79N7yUmwUi8ae0suEe9B/pYrGf+X2+OKPA8F
zU3RC8U5pGfWR8gZsSV+B8fjO3BUnojmcRbheuxJXJXnoysexAljDXFMfgct
cL/v7W0sKVbFGYAbsf5xTV6AbnFvPvcfHdYCfA==
            "]], 
           LineBox[{32, 486, 342, 606, 225, 144, 543, 399, 287, 93, 519, 375, 
            614, 261, 580, 436, 180, 556, 412, 625, 303, 597, 453}]},
          Annotation[#, "Charting`Private`Tag$4317746#1"]& ], 
         TagBox[
          {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
           LineBox[CompressedData["
1:eJwV0TtME2AYheEf1FVnQXpRdx2xtEWddWGDUelFxHbXTduCiyxWrR1ISeQm
mjgILC46VAW8G3UxMXFykRYojj4d3pxz3v9r06TxS8WRQk8IYRbV3hC2D4Yw
iEcHQkiizTVxDy3+DOb5FHa41+g/FMJl/gOXwwDu820ugQU7jVF3DfswqvpP
uesuod/Ul+Rfd2X5zq7o1/Tn+nG8cXvMHtc/estj3F6xj+KB/ktG+Av6XX1F
9sg78lv3xtt1/aV+qrt9544cwqK3YexxbzHgLsN/4q4gihq/yyW7v9c+iw43
5PYWt21PYYOLcFnusz2BjP3E7kPMvmhX9V7M6N9ljb+hv9LX5WnZkH/kpnzo
e/f0FJbdnsMYP2cfwb73pF3SW94q+nt9Wi/oq/ozeULW5W/ZlJs+F5U5+4vb
q4ijzne4NB7b5/GPS7ktc237Nor2mn0SW95jdr7738uv3ktyy34hJ+2sfGr3
44f+H/hKWg0=
            "]], 
           LineBox[{802, 1358, 1174, 1027, 922, 668, 1271, 1087, 940, 1410, 
            1227, 835, 1371, 1187, 1455, 1040, 1430, 1247, 1476, 761, 1342, 
            1158, 1011, 906, 718, 1313, 1129, 982, 877, 1383, 1199, 1052, 
            1433, 1250, 1477, 803, 1359, 1175, 1028, 923, 669}], 
           LineBox[CompressedData["
1:eJwV0blPVHEUhuEfCmor2ApRYaAF/gCWAbVEaFUSK0AdEFqxZcetEVBANhMS
ZC0EExIM2hG2grWlwlJ2JDy3+PK+3zln7uTO3HlWW55ICiGMSmFyCGNXQyiR
xykhDOk35fRKCAV6Ex/Ff/ZNuKK38Tr+g2fJstu7eg3fsEtIppSZfTJLkXd8
Cz+bv+aLfBZzcQD3cQl7PeuEF8l3t6XyxHxYT5Uz+0K9mR/YNfNV3s5f8Vk+
hbHou3APV3zmHn/ON93VSpU+od+O3kF/pHfxa/Keb+MCfrFrxN/6HObhIP7F
Ps89xWIZd3dfntqN6Glybl+kt/BDuxa+xuexQ6/HOX0as3HVfSZ/wbei31iq
9Uk9XWJ6ud4d/Wd4HT/gDvbaveF/eL70e9YZxmXC7oFU2n/Tb8l/+2K9lR/Z
tfJ13skb+E8+gzm45jaLv+Tb0e8s2fLVfEDOzUtk0uyhXJjF3beZHetvZd0s
ZpYw24neXWr0KT1DcvQKvYffkI98F39hn90lgY1gDw==
            "]], LineBox[CompressedData["
1:eJwV1EdPVGEYhuFDkyIqWLe6UoqIWP6AvQP2GnWrERUbWBOX9pKYGMHeGwoW
sFckMW4EOyJF0IXu7V7f4uZ5n/v95pAzc2b6LS4qXBYTRdEIf2rjo+hWQhQN
lSfkN3k8Nor+yFG4GhdF4/CPq0d/Z4r4D1wxluiVel9k6NP0Q+ZLMlnul43y
kTxiv1k+04eF/+d6f+VoVNqNR4QGfoBzy/lGfRUycZL/x41BlT4BMXjFn0Lk
NWPtrnETEYuR3Hbuh3k3XjuXwa3gPuqrsVSv0vvhoLlVPpVZdtNlmZ6Co/pp
r4/hxunX9UmIwxv+DGLtxtvd4CYjHm/5TH4l36SvQTbO8nH8BP6mPgUJGMXt
4H6a94T712+H+5IZsky2y2fynWtkyWL9k7NrMRDn+Hh+Il+t56MT3vPnkWA3
ya6GK0AiPvDZ/Cq+WV+HHMzgyrnOOKZfcK4TNzk8O/pW83NzoXmh+Yy5QvaS
B+QnmWQ32rzT/Mu8F42uM5BbzbXoJRiEi3wiP4W/rU9FMj7yl5Bkl293Jzxv
SEETn8Ov4Vv1UuTiMp/MF/B3w+eJRfpZvXe4J32Mvsv827zNXG/eF54N853w
OctMWS47ZF24J9cdJNfqbc6ux2BU8Cl8IX8vvHdIRTN/BZ3tptrd52aiC1r4
XH4d/1nfgLyw5w5zqeE7qW/R68J7IofLk/K7fCGvukaqnKY/cHYWuqKVr0QV
uthPt3/Iz0Y3tPGD+RK+Xd+IIbjGd+VnhO+uPgeL9XN6H6TpY/Xd5vPyj75d
NoT7lvvDcy7v6lnhvlwvTy81d9htwlBc57vxM/nH+lyko52/gTS7WXZPuHno
jg7+JtLtZofvKjcfPfCFr0YNutvPsa/lF6AnvvJD+PX8l/B7hGF4yf0HZY2j
LA==
            "]], 
           LineBox[{699, 1299, 1115, 968, 863, 1379, 1195, 1048, 789, 1353, 
            1169, 1022, 1421, 1238, 1472, 917, 1399, 1215, 1068, 1498}], 
           LineBox[CompressedData["
1:eJwV0Lkyg1EYxvFjK3VEEhoXQEUW7oBOpbAksZQ0CmYsieUGmKGkMMYdaCyJ
bUZstyGycQX8UvzneZ//e86Z+b7B3OrUSlsIYQ3f7SGMdIWw2RlCpSOEPBK4
5nv4Gf5FzyCCKn+DW9yh15lZZ8p2WfShxo/yW/y3XkASRT7Cz/Gveg5RTHCH
3J/5GOt6UR/Cqfmr9b6su5+Q2/qlrDq7ixRKdn3cvN2bvoAYGvw9onYZu3du
EXE0+SS/w9f0PaTxwMf4LP+hL6Efk9wRF3Cib+gl85Uclmey0vo2+eONlMzr
dWf3MYZH/glxu5zdJ7eMAfzyab7AN/QDjGOaO+O6cd76n3rZnMSFudl6Rz67
/w/jQEAW
            "]]},
          Annotation[#, "Charting`Private`Tag$4317746#2"]& ], 
         TagBox[
          {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
           Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV0D0vg1EYgOGnmmLTdik6CXOp/gGpj8Ei6SSYalaxs/kY0P4ATFh1Y9KN
pauukqqO7GjCZbhy7uecnPMm71R1t1JLRMQaY6MRp8MRnyMR25R127rAi85x
p6e51zv8piIuzGmuzRt09CqvepZHPc+THlj32Nc96zofuuudQ/2lz1hknKa9
GR50jeDSnOFGbzLHm/tH9r71OUtMkPj/jrN3jp3/mOssM8kQV/az3OotirTM
JZ71AX33T8wD3WCFPEkK/tsfCqQq4A==
            "]], LineBox[CompressedData["
1:eJwV1HVgVlUAhvFvxDZgNJtF42iwQBrEAqRHiUpKiwylQUkDTLpUSqVRUikl
lZBGaQSR7hyg1O/88ex93nPvd8+5cZavdXJSl6hIJHLHn5NpI5GhMZHI3ehI
ZDiqISfSYJLx7JjOm+FprNJLYQPvj+O8KS7yU641jN/jI1AduTDfWCKW8mQc
5PVwgqfFZJ4DM3hzPIPTrvWJsft8JGogN6IxxXg8ZvIWKIUzzv/UWASj9FeQ
BzE469g5nMcFfOacKIx2rCbyYoFeEMt4V8TionM/N5YKY/Ra2MKr4i+eDwt5
ISznN2VnvMMPyfrIGesZh3XI9/R0fKpMwCzeEnt4TTzsnCPh2cs+ehFZWl/N
S2MjH4AT/DVc4pes8QueGmP12tjKn8cenh+LeGGs4Lfk23iXH5ZJOMXTYxp/
CLP5NdkBrfheWQuPWM/R8M5kX/1ZviYkNvGBOMlfx+VwTecNCG6NX8o0GGe8
DgogA74N9405vDXKYK1eBpv5oPBd8TdwhV9xreE8LcaH+5dtUJdvky9gL48y
d0/+OF8cnmX4lo2t1G/zLuF96930v3kD5NJPh3cv39eLyjj9u3DvyKbP1a/z
juHa+pv6PyiLPzA4fLuONUMex6+G+5QD9WKhW/8IHo0s+gTHL/O2yKfX07fz
F8O70PfpqWSv8J3JRH1JWBt+4d1xhDfEGZ4R3/NHMY+3QbnwPs070lgMJur1
URCZMN3YY/iBt0V5rNPLYgsfEvYXb45r4f5daxSPRVZr+iq8F94O+fUkfQd/
Cft5IfwU7h+/8h44yhvhLM+MGWGv4EfeDhWwXi+Hrfxu+GbxQdjPsgWu8zjz
DeI3rGl02F/42ngD7OQv4wAvjJ95caziPZEFM8N7x3zeHhXxm14e2/iHOMdb
hjnC8zXf4HAdmWLOMTw9vnGsIXbxajjIUzund9h7soieNfyP8JtbuI2xjmXA
JOONsJtXxyFeFEt5CazmvZANs/TcWMA7YB+vjWO8En7nFRBvzu36Pd4NH/H/
zDmOx2Gy3hjFsEwviTW8N7Jjdvh+sZB3RGVs0CtiB/8Y/7veeD0jpuhXZXsU
MHcT/U9eA4d5cSznT2BtWItMRp+wf2TjcF9+d05PJ/vrOfgcmReLeCdUwUa9
EnbyoTjPWyGF37GmCTwTpuqvogRW6E9iHe+LeMwNew6L+Q3ZCW/x/bJO2EPW
8a8eLfvpz/FNsjJ28fuyO4bxC7J1WKtzb4Z9JYeE9yfvWtNEnhnTHGuKklip
PxXu0znrw/PkXdGPH5NNcJ4nYF7YW1jCU8I6keh3nfUDvG7Yw/pxvSo261WQ
YGy3HpE99AcPHgau
            "]]},
          Annotation[#, "Charting`Private`Tag$4317746#3"]& ], 
         TagBox[
          {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
           Dashing[{0, Small}], LineBox[CompressedData["
1:eJwVzktKgmEUgOETOahG0SiaNRaclVm5gQYpXacZBGVe5oEFbcBSHKdQrSBq
AS3AW0tQ24E27HHwcN5zfn74Ni+rR5WFiMjRXY7IcLUS0VuK2Dbb9rpe1Xd6
jWv71Lxgpj85ZmQ/ZKxfWffPo32Dmn3RXtYJDvSH+e2e1C2dYsveM3fp67Rv
Hf2kb5jpAn/6ixPG9hwT/cb9/O3zf+m77zHQzxQ5ZYeB+z5D3eCWMyZueX71
Ow9kGLpl+dFNSpzz4o3/dawsiw==
            "]], LineBox[CompressedData["
1:eJwV1WWUVQUUhuELSkqIlAhIpyCtiEGD0oIBCiJDqMQMHdKdSncpqJQiYQBK
iCiCgH+kU3AtQTp0SfvsH+96v2/vOzPn3BNTKCmleXKqRCKRN3UiUS19IvEs
nsPzeAHVUQO/Z9CxX56BbvhPT8JNeQMKZUwkJupF0VLezjO4pd1f8ss4Ky/D
MNTEfrPqOCDPRDJa4axZc5yTl2M4auGAWQ0clGchBTf19rgl1/b3vpA3yoXl
SfIgLsZvmJ3jFvg7ztX8U3mFnEceKfflvPwKb+EpPML+QU7W02CHXkafJZdD
G3knz+HadgflmuikH9JnoztumXXAbXkTith/oBfHm/rf8XdxPq6B3WfySvkx
eZTcj/Pxq7yVp8Yx26fhFL07p+WG/DVP5J/sy/JsfRiX57f4F57LdewPybVw
WJ6DbOYD9ezood/mjuhmfkevw6v18fydXpQ/1AdzCW7FP/JMbm1/Po4Z7+kX
4t7iZfoqOa88Ws6PUXpavbucDo3kb3gS/2z3JM/Rh3MFbsu7eB7XtT8s18YR
uarZkjhH+RF5kJwDzeRN3NP8TlwjJJvd1evyl/oE/l4vxpP1IVwy7h/ewbO4
jf0F+TV01i/G88LL9TH8uf64PJrT804uZz5XHsEV+W3ezfO5nv0RuQ7e0Y/q
z/DS+F54np6dB+u9OWc8T/H984fcy/5u/CzuyZtR3HyKXirur7gX4tqbX+TX
0cXsUjzjvEIfG8+Ono/H6P25QJwjb+NpMbdPxz3i3uAM3Ji/5Q/ivrIvH8er
j+RK3I5/5QVc3/6oXBfv6sf0avxJfFc8X8/BQ/Q+nCveA3E94rzt7sXP4b5c
z3yNvEUuIU+Vh3Jpbh33DM/mtvaX4p2ErvrleKfxSn21nF8eKw/ggvHd8A88
PeZx/bhn3DOckZvwBt5lVyGOWa6MF/VjXA/H5QXIaT9Uzx3no9+P5wAJ1Ldb
y1vNS8rT5CfivtAvx3OEK/KXGIcMcZ3NHsJuvaK+QK6Cl/Tj8TtxQl6Ivkj4
TGezVNimt8OVuJdxVV6D8cjoc73NMuFXvZK+UH4KSfIeXsgN7E7EueKkvAi5
zIfpj6KFvJkncz+7JDREIzTGyThWnJIXoz/a42rco7gmr8UEPOR39DHLjD16
E5ySG+AP+SMMQAdci2uO6/K6ePb87Di9ECbqmfS+chbs1ZviD7khTssfI7fP
DNfz4H09ld5FTh3nK6/jH8xLydPlMuioX+c2uCGvxyRkjvM3y4p9emV9kfw0
2st7eRE3szstN8IZeQkGohNuxPOKf+SaPrtK/kouII+PY+TC8dyZZZH7yw/j
N72Kvliuig7yvnhfmJ+J5xV/yksxCKntu5ql8ANxfXg9b7crLc+Qy8a7Rf+H
2+JfuVa85+Rx8f9GL8gT9IFcJN5LZlnlAXIvzsZNeSP/D/jEF+Q=
            "]]},
          Annotation[#, "Charting`Private`Tag$4317746#4"]& ], 
         {RGBColor[0.87, 0.94, 1], LineBox[{651, 652, 650}], 
          LineBox[{655, 659, 657, 654}], LineBox[{656, 660, 658, 459}], 
          LineBox[{1489, 1490, 1488}], LineBox[{1493, 1495, 1492}], 
          LineBox[{1494, 1496, 1272}], LineBox[{1500, 1503, 1499}], 
          LineBox[{1502, 1504, 1501}], LineBox[{2096, 2097, 2095}], 
          LineBox[{2099, 2100, 2098}], LineBox[{2721, 2722, 2720}], 
          LineBox[{2724, 2725, 2730}]}}}], {}}, {{}, 
      GraphicsComplexBox[CompressedData["
1:eJztVPs31GkcZgpRiZjkboaNdFG9r6JsIl3UirTSdnUZSZGM7d6pXPZkSY1d
LMJIF0mJWkrU90GJjpJYUiGXaIVG6DbSTpzxy/4LfnjPe55zPrfnOZ/Pw/Hw
d/ZiycjIXJa873+ocau6yQ4uppGmh88KKGyOyGu7r+TCofa+kX42RdjW9kXy
KlzsdJ77Zt0liivJHuZxDzj44wPbNiGRorKhfrbpMQ7yEr6ceSWgqK8xKbFT
5qDDe8NJi2CKyf0N6YILBii1/f2XWD5F34uLRvnUAGm6t6f1eVB8EIcsyLqk
DwGHF+7pRFEoXPooOFcPak3dSTm2FHbbVzEV53QRk3IwW8GcYq/S6gNWUToo
8as9u20ahfwU4beWLdo4o3/6WYYmhThsuUuJohbYuSkuncoUp6ITXvrVTB2e
h0XRNHddji9fA77GLcLwPoKjTpomWbpTcPzgP+VXuwlyOrzvxv2gPoLl3a+c
srg2GfucNs9P7CFofPLv2bEPVEby/0qNsryhpwyFlmJHv88EC/LCVOdkKOJs
8vlvjoMEWc69FsLN8iP9Xxpu3mBsykKooaWVtgKFj34Jz2tgkCnv7CwdM56i
aOD2TbduMVNUHDjv/USKLJs4y5CUz8yFleP870yhGHtn7Anbyo+MlL/9zVg+
z6qfCV5zIrR1IcXz3syBdJ9eplkt6uqWtRQ/57d8fKbew9jUJdTUeEv0Stkn
ZyrTzSwLGVxmd5xidYmubGVdBzOkXzxF/MxJHt7CNmZI/yIKEsi+ezGEC71G
zc6v4wkmCKs7q/lcyPIyTcrUCbYP6gRUuXPxnCl7HGxA8PGGeZrOHC7S3+9q
MDUj4M0Wu/V2cbB7INq1cAlBlU2m//QrHKzYkPX10E8EOw+XPxTwOXhcmHx8
oStB9g71yBgTDj5Parfv9iRI09vddqDGAEZbzdRS9xDwi+0MfUMN8DVvVd6m
I5J+4R4FdaoGqGFv38YOI2gSxRi4+uvjWkCQXMWfBBEFTw/lxuvh18OXj3pd
IDC73kjjqnUR+32fcgi8Zhmbn1uri+olf6c15BModw90pUbqYPIQfwLk1osa
8rSheGuvwvn7BPUuZjfn5WhhbdD06JNlBDK8ZL5niuYwn3KCLQER7dvKp2JI
/0qCIpZDV62RxjC/WoKT6fLXw+LVMdGjbp9qA0EHL04jhKUGlxmRY740Efhq
NidO0lLFuza/Gy/bCF6dcbWz8FRGeOoaT+YtQekhJ6PEKiU83cUSpb2T8J/P
uvQbTwFa5rlHBL2SfXT4fIzVw0KOKHZm4CeCgGT+gcKgQWZIrwGCcar7g+/l
ipmMB7qx7mKC/Vqnnyy4+olhNFWKQ/sJShbF3Ltl+oFJ6lsiaH5NsCmpd5yO
aS/TaaVk5/9YUu/+bW/VTBEjLHu/QvM6gcfGdZ0r3bqY1je2XtFJEj5H/V9H
7ulg4vbO8FkcRLB8Ror5W9k3w/W8CKbb2tiuntvPzBJH8CMIBfuY3/xvPW+Z
MisHY/nFFKqLFv+4TKeJYaFCIHamGKhodptgX2RtHzE1eL3EbxTZGg7t59us
o9a7B2a/luSX2P/4qEBkPTuOazJTROGski0nt7CfKRXmBnhJ+jvO88k697CV
kTW0fLExVjK/kmNZw70qayleLliqU58h+h9mu+TkZ+/ijtSTYun8Si7tyi2N
5iP9pVjKVxovvR8plvqtNF56b1I86sejfjzqx6N+POrHw/g/rx9mWg==
       "], {{{}, 
         {GrayLevel[0.85], EdgeForm[None], 
          GraphicsGroupBox[
           PolygonBox[{{1, 88, 89, 34, 33, 32, 31, 30, 29, 28, 27, 26, 25, 24,
             23, 22, 21, 20, 19, 18, 17, 16, 15, 14, 13, 12, 11, 10, 9, 8, 7, 
            6, 5, 4, 3, 2}}]]}, 
         {GrayLevel[0.85], EdgeForm[None], 
          GraphicsGroupBox[
           PolygonBox[{{71, 86, 87, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 
            45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 
            61, 62, 63, 64, 65, 66, 67, 68, 69, 70}}]]}, {}, {}, 
         {GrayLevel[0.85], EdgeForm[None], 
          GraphicsGroupBox[PolygonBox[{{72, 84, 85, 77, 76, 75, 74, 73}}]]}, 
         {GrayLevel[0.85], EdgeForm[None], 
          GraphicsGroupBox[
           PolygonBox[{{81, 82, 83, 78, 79, 
            80}}]]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}}, {{}, {}, 
         {RGBColor[0, 1, 0], PointSize[0.011000000000000001`], 
          AbsoluteThickness[1.6], 
          LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
           18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 
           34}]}, 
         {RGBColor[0, 1, 0], PointSize[0.011000000000000001`], 
          AbsoluteThickness[1.6], 
          LineBox[{35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49,
            50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 
           66, 67, 68, 69, 70, 71}]}, 
         {RGBColor[1, 0.5, 0], PointSize[0.011000000000000001`], 
          AbsoluteThickness[1.6], LineBox[{72, 73, 74, 75, 76, 77}]}, 
         {RGBColor[1, 0.5, 0], PointSize[0.011000000000000001`], 
          AbsoluteThickness[1.6], 
          LineBox[{78, 79, 80, 81}]}}}], {{}, {}}}, {{{}, {}, 
       TagBox[
        {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
         Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV0X1QzHkcB/Dd1YPrCmXt2tvadjf9ejynfHNXi/0c5SFsD0uczUPydBWl
B9VpmJwixUgeqmPXdhE1HXlY4bKf1CB2NDSupdSqpqdRKYWr6L73x2fe85r3
P++Zj2RLbOg2DovFWkXv//xb++Z0RTQHX3wK36tmERQPNHDNIjl4zjq8q4Q6
Y/6TvLD1HNwhUa2roFY06nLHlnFwPPAXv1rqt9YnjgUwHGTUa772UFukLMp4
ZWLjb/6KTB82wSBFSSI7jI3SXPkZA3XbaJwyBFiY4C7VjXIILlzWPZBgGNOz
xrfXZZkTPPKy12C785P+lCIzoc+SYDXXNFYl+KBPS7cWBVgRDO7+dfBT0zt9
iNLuXL01wfv21tNtZnXoPS8NXZs9laCNU9OF7C0v9cNnQwvQluDroiXCG1cu
6adGCQ4u4RL0FHlxXw0a5F5Vd9laHsGeShvxVrVJLr/atHq2gGDJTV5D5eYe
+Wpp48ITQoKLGYc9KWPv5VVJvm6dDgTNQ+tLOcUjcrudwq7dYoIfF2UE4/i/
8timRplBSvBunsr13fWv8tt907eGOxNcWuDYeOgKG5QmXY7JheDyFdODy59P
go9KstLXnaDP9/y2HFcLyNzu1VrrSbBy0N49c+1ksB+d/I3zDwSdO72z592y
Ao3nZotKL4KF6UE1rZY2kCQXmckJ3Tuxq6LIeyqENujyC+cRrA9ThE95OA3s
LepZbr4E+ZpOP2OLLby7Uz2RLSPY7sfJEA3ZwTSFcKJtAcE/+y+q0J4L4vTh
5zFA8GpeoE3s3Bnwk89l2dNFBK8FJ69IjeCB7EhTSngA3RvhMjKRxYe8e0m6
t0vpvyONqXnqmTAY23tUFkjQkGabffCJAGQ1Ld6PVxJsObwieX/bd3DsbPke
tyCCiZ2T6z8OC8FrZfu1/SEEJ8IVN56IHKBGk19jsZrgP7Wn4suICFSJrrsi
wwhq/SPvd0U4gqnrx96hdQSb1xfE5y8QQ3Sz5GuYiqBb1QPZvkdiCKyIt7u6
gWCcx5yn326QAM958ajvZoIb7ESPi7ol0C3oTynYQjDAPDi764AUSspnPvXY
RnBAu/hQFNcJ7khKHa7vICi/fbv3g9oJXvB4ljZRBLOMsXwPn1lgLGXXFsYQ
TI2/XLGzehZ06B/xv+wm6KErSu8IdAb/W8PRyj0EjeZv+VNMzpC7XJvXnED7
ZxrhwmgGOja6hvrtJdjN1v1RtosBd1Vfmz/1JR+DUBDHQOza6wlB1OLzn4XD
iQyMBs0/vZWaFxNiX7qfgWk/BxuPU3OsJjnwTjKwwCllYzu1MWC7qL+SgdNd
j6JykgmeSU1Tq+4x8Lo9Z+wMtbL8pKiuigGxKSRHS/2MqxcVP2CgzNhUrqOu
aec7rjcwUF038N5E/Vd6nePDVgb6yvjJPikEY261aua2MTD3crMlULv1jDhq
OxhIKdbmB1IXB0vFaT0MTDrvcXcTdaHjPrH3BwYEx+VfsqjXKXMvaEYY2HTU
7Pgp6hmHS8Q2nxm4mFkn0lCf6G8Qd48zMOeAEm5Sr5L2XlgzwUDSvpnP71Nb
hbEkNWwXuJf8JqKO+nEWTzvHzAVYiUVDDdQZVZ4StYULLInb8XsL9X//aTON

          "]]},
        Annotation[#, "Charting`Private`Tag$4363225#1"]& ]}, {}}},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->False,
    AxesLabel->{None, None},
    AxesOrigin->{0., -18.420680743952325`},
    CoordinatesToolOptions:>{"DisplayFunction" -> ({
        Exp[
         Part[#, 1]], 
        Exp[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Exp[
         Part[#, 1]], 
        Exp[
         Part[#, 2]]}& )},
    DisplayFunction->Identity,
    Epilog->{
      InsetBox[
       FormBox[
        StyleBox[
         RotationBox["\"y-dist\"", BoxRotation -> 0.], Bold, 11., 
         RGBColor[1, 0, 0], FontFamily -> Times, StripOnInput -> False], 
        TraditionalForm], 
       Scaled[{0.4, 0.95}]], 
      InsetBox[
       FormBox[
        StyleBox[
         RotationBox["\"\[Mu]-dist\"", BoxRotation -> 0.], Bold, 11., 
         RGBColor[1, 0, 0], FontFamily -> Times, StripOnInput -> False], 
        TraditionalForm], 
       Scaled[{0.7, 0.95}]], 
      InsetBox[
       FormBox[
        StyleBox[
         RotationBox[
         "\"Planck+BAO[Extrapolated]\"", 
          BoxRotation -> -0.017453292519943295`], Bold, 11., 
         GrayLevel[0], FontFamily -> Times, StripOnInput -> False], 
        TraditionalForm], 
       Scaled[{0.7, 0.15}]], 
      InsetBox[
       FormBox[
        StyleBox[
         RotationBox["\"This Work\"", BoxRotation -> 0.], Bold, 11, 
         RGBColor[0, 0, 1], FontFamily -> Times, StripOnInput -> False], 
        TraditionalForm], 
       Scaled[{0.65, 0.73}]], 
      InsetBox[
       FormBox[
        StyleBox[
         RotationBox["\"CMB\"", BoxRotation -> 0.], Bold, 11, 
         RGBColor[0, 1, 0], FontFamily -> Times, StripOnInput -> False], 
        TraditionalForm], 
       Scaled[{0.045, 0.18}]], 
      InsetBox[
       FormBox[
        StyleBox[
         RotationBox["\"Ly\[Alpha]\"", BoxRotation -> 0.], Bold, 11, 
         RGBColor[1, 0.5, 0], FontFamily -> Times, StripOnInput -> False], 
        TraditionalForm], 
       Scaled[{0.22, 0.22}]]},
    Frame->True,
    FrameLabel->{{None, None}, {None, None}},
    FrameStyle->GrayLevel[0],
    FrameTicks->FrontEndValueCache[{{
        Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
         MachinePrecision, RotateLabel -> 0], 
        Charting`ScaledFrameTicks[{Log, Exp}]}, {
        Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
         MachinePrecision, RotateLabel -> 0], 
        Charting`ScaledFrameTicks[{Log, Exp}]}}, {{{{-20.72326583694641, 
          FormBox[
           TemplateBox[{"10", 
             RowBox[{"-", "9"}]}, "Superscript", SyntaxForm -> 
            SuperscriptBox], TraditionalForm], {0.01, 
          0.}}, {-18.420680743952367`, 
          FormBox[
           TemplateBox[{"10", 
             RowBox[{"-", "8"}]}, "Superscript", SyntaxForm -> 
            SuperscriptBox], TraditionalForm], {0.01, 
          0.}}, {-16.11809565095832, 
          FormBox[
           TemplateBox[{"10", 
             RowBox[{"-", "7"}]}, "Superscript", SyntaxForm -> 
            SuperscriptBox], TraditionalForm], {0.01, 
          0.}}, {-13.815510557964274`, 
          FormBox[
           TemplateBox[{"10", 
             RowBox[{"-", "6"}]}, "Superscript", SyntaxForm -> 
            SuperscriptBox], TraditionalForm], {0.01, 
          0.}}, {-11.512925464970229`, 
          FormBox[
           TemplateBox[{"10", 
             RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> 
            SuperscriptBox], TraditionalForm], {0.01, 
          0.}}, {-9.210340371976182, 
          FormBox[
           TemplateBox[{"10", 
             RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> 
            SuperscriptBox], TraditionalForm], {0.01, 
          0.}}, {-25.328436022934504`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-24.635288842374557`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-24.229823734266393`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-23.942141661814613`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-23.7189981105004, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-23.536676553706446`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-23.38252587387919, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-23.248994481254666`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-23.131211445598282`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-23.025850929940457`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-22.33270374938051, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-21.927238641272346`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-21.639556568820566`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-21.416413017506358`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-21.234091460712403`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-21.079940780885142`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-20.94640938826062, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-20.82862635260424, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-20.030118656386467`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-19.624653548278303`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-19.33697147582652, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-19.11382792451231, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-18.931506367718356`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-18.7773556878911, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-18.643824295266576`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-18.526041259610192`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-17.72753356339242, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-17.322068455284256`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-17.034386382832476`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-16.811242831518264`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-16.62892127472431, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-16.474770594897052`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-16.34123920227253, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-16.223456166616145`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-15.424948470398375`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-15.01948336229021, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-14.73180128983843, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-14.508657738524219`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-14.326336181730264`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-14.172185501903007`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-14.038654109278484`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-13.9208710736221, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-13.122363377404328`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-12.716898269296165`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-12.429216196844383`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-12.206072645530174`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-12.02375108873622, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-11.86960040890896, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-11.736069016284437`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-11.618285980628055`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-10.819778284410283`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-10.41431317630212, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-10.126631103850338`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-9.903487552536127, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-9.721165995742174, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-9.567015315914915, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-9.433483923290392, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-9.315700887634009, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-8.517193191416238, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-8.111728083308073, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-7.824046010856292, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-7.600902459542082, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-7.418580902748128, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-7.264430222920869, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-7.1308988302963465`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-7.013115794639964, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-6.907755278982137, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}}, {{-20.72326583694641, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 
          0.}}, {-18.420680743952367`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 
          0.}}, {-16.11809565095832, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 
          0.}}, {-13.815510557964274`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 
          0.}}, {-11.512925464970229`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 
          0.}}, {-9.210340371976182, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 
          0.}}, {-25.328436022934504`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-24.635288842374557`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-24.229823734266393`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-23.942141661814613`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-23.7189981105004, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-23.536676553706446`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-23.38252587387919, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-23.248994481254666`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-23.131211445598282`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-23.025850929940457`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-22.33270374938051, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-21.927238641272346`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-21.639556568820566`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-21.416413017506358`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-21.234091460712403`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-21.079940780885142`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-20.94640938826062, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-20.82862635260424, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-20.030118656386467`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-19.624653548278303`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-19.33697147582652, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-19.11382792451231, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-18.931506367718356`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-18.7773556878911, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-18.643824295266576`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-18.526041259610192`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-17.72753356339242, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-17.322068455284256`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-17.034386382832476`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-16.811242831518264`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-16.62892127472431, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-16.474770594897052`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-16.34123920227253, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-16.223456166616145`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-15.424948470398375`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-15.01948336229021, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-14.73180128983843, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-14.508657738524219`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-14.326336181730264`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-14.172185501903007`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-14.038654109278484`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-13.9208710736221, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-13.122363377404328`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-12.716898269296165`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-12.429216196844383`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-12.206072645530174`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-12.02375108873622, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-11.86960040890896, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-11.736069016284437`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-11.618285980628055`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-10.819778284410283`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-10.41431317630212, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-10.126631103850338`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-9.903487552536127, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-9.721165995742174, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-9.567015315914915, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-9.433483923290392, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-9.315700887634009, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-8.517193191416238, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-8.111728083308073, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-7.824046010856292, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-7.600902459542082, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-7.418580902748128, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-7.264430222920869, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-7.1308988302963465`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-7.013115794639964, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-6.907755278982137, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}}}, {{{-2.3025850929940455`, 
          FormBox[
           TagBox[
            InterpretationBox[
             StyleBox["\"0.1\"", ShowStringCharacters -> False], 0.1, 
             AutoDelete -> True], NumberForm[#, {
              DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}}, {0., 
          FormBox["1", TraditionalForm], {0.01, 0.}}, {2.302585092994046, 
          FormBox["10", TraditionalForm], {0.01, 0.}}, {4.605170185988092, 
          FormBox["100", TraditionalForm], {0.01, 0.}}, {6.907755278982137, 
          FormBox["1000", TraditionalForm], {0.01, 0.}}, {9.210340371976184, 
          FormBox[
           
           TemplateBox[{"10", "4"}, "Superscript", SyntaxForm -> 
            SuperscriptBox], TraditionalForm], {0.01, 
          0.}}, {-2.8134107167600364`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-2.659260036932778, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-2.5257286443082556`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-2.4079456086518722`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-1.6094379124341003`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-1.2039728043259361`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-0.916290731874155, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-0.6931471805599453, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-0.5108256237659907, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-0.35667494393873245`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-0.2231435513142097, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-0.10536051565782628`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         0.6931471805599453, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         1.0986122886681098`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         1.3862943611198906`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         1.6094379124341003`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         1.791759469228055, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         1.9459101490553132`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         2.0794415416798357`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         2.1972245773362196`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         2.995732273553991, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         3.4011973816621555`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         3.6888794541139363`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         3.912023005428146, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         4.0943445622221, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         4.248495242049359, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         4.382026634673881, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         4.499809670330265, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         5.298317366548036, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         5.703782474656201, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         5.991464547107982, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         6.214608098422191, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         6.396929655216146, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         6.551080335043404, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         6.684611727667927, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         6.802394763324311, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         7.600902459542082, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         8.006367567650246, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         8.294049640102028, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         8.517193191416238, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         8.699514748210191, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         8.85366542803745, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         8.987196820661973, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         9.104979856318357, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         9.903487552536127, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         10.308952660644293`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         10.596634733096073`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         10.819778284410283`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         11.002099841204238`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         11.156250521031495`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         11.289781913656018`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         11.407564949312402`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         11.512925464970229`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}}, {{-2.3025850929940455`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {0., 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
         2.302585092994046, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
         4.605170185988092, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
         6.907755278982137, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
         9.210340371976184, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 
          0.}}, {-2.8134107167600364`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-2.659260036932778, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-2.5257286443082556`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-2.4079456086518722`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-1.6094379124341003`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-1.2039728043259361`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-0.916290731874155, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-0.6931471805599453, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-0.5108256237659907, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-0.35667494393873245`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-0.2231435513142097, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-0.10536051565782628`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         0.6931471805599453, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         1.0986122886681098`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         1.3862943611198906`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         1.6094379124341003`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         1.791759469228055, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         1.9459101490553132`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         2.0794415416798357`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         2.1972245773362196`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         2.995732273553991, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         3.4011973816621555`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         3.6888794541139363`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         3.912023005428146, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         4.0943445622221, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         4.248495242049359, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         4.382026634673881, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         4.499809670330265, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         5.298317366548036, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         5.703782474656201, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         5.991464547107982, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         6.214608098422191, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         6.396929655216146, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         6.551080335043404, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         6.684611727667927, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         6.802394763324311, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         7.600902459542082, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         8.006367567650246, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         8.294049640102028, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         8.517193191416238, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         8.699514748210191, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         8.85366542803745, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         8.987196820661973, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         9.104979856318357, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         9.903487552536127, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         10.308952660644293`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         10.596634733096073`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         10.819778284410283`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         11.002099841204238`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         11.156250521031495`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         11.289781913656018`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         11.407564949312402`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         11.512925464970229`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}}}}],
    
    GridLines->{None, None},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    ImagePadding->All,
    ImageSize->{444.24395751953125`, Automatic},
    Method->{
     "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
      "AxesInFront" -> True},
    PlotRange->NCache[{{-2.3025850929940455`, 
        Log[
        10000]}, {-21.874558383443436`, -9.210340371976182}}, \
{{-2.3025850929940455`, 
      9.210340371976184}, {-21.874558383443436`, -9.210340371976182}}],
    PlotRangeClipping->True,
    PlotRangePadding->None,
    Ticks->{
      Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
       MachinePrecision, RotateLabel -> 0], 
      Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
       MachinePrecision, RotateLabel -> 0]}], ",", 
   RowBox[{"LogLogPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"k", "/", 
        RowBox[{"10", "^", "9"}]}], ",", 
       RowBox[{
        RowBox[{"k", "^", "2"}], "/", 
        RowBox[{"10", "^", "12"}]}], ",", 
       RowBox[{
        RowBox[{"k", "^", "3"}], "/", 
        RowBox[{"10", "^", "15"}]}], ",", 
       RowBox[{
        RowBox[{"k", "^", "4"}], "/", 
        RowBox[{"10", "^", "18"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0.1", ",", 
       RowBox[{"10", "^", "4"}]}], "}"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9204776335914507`*^9, 3.9204776521866007`*^9}, {
  3.920477980321026*^9, 3.920477981090075*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"47b748ae-71e6-4779-b03f-9cd99eb7148b"],

Cell[BoxData[
 GraphicsBox[{{{GraphicsComplexBox[CompressedData["
1:eJxkm3c4lfHbwO2RPc6wOefY59AwG85dRpHZIEooRZJUlKIhI4mioZRsUoqS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      "], {{
        {RGBColor[0.87, 0.94, 1], EdgeForm[None], 
         GraphicsGroupBox[{
           PolygonBox[{{2, 2739, 2740, 589, 445, 94, 1, 458, 314, 197, 116, 
            65, 35, 487, 343, 227, 146, 95, 520, 376, 262, 181}}], 
           PolygonBox[{{453, 2745, 2746, 32, 486, 342, 606, 225, 144, 543, 
            399, 287, 93, 519, 375, 614, 261, 580, 436, 180, 556, 412, 625, 
            303, 597}}], 
           PolygonBox[{{649, 2741, 2742, 315, 198, 117, 66, 36, 3, 4, 460, 
            316, 199, 118, 67, 37, 5, 461, 317, 200, 119, 68, 38, 6, 462, 318,
             201, 120, 69, 39, 7}}], PolygonBox[CompressedData["
1:eJwt1XW0VUUYhvFLqHR3KamkNKgopbQiKI1KCipdSneHQas0CooisSREKV22
0p0qKN0ojb9vLf541vu8M3efs8/eM3PztunasEvihISERHiUTMTqFAkJa5DM
WHJsMVkZP/O+qIFHcMJYUxzjk9EKLkvYaqwKfuH9UBM39NdxjS9CYaTENmNV
8Svvj1q4qb+B63wxiuCk3gzH+RS0RipsN1YNv/EBqI1beifc4J+gkN80TS+M
5/lGOUIWNZcaO/Tq+J0PRB0UwyljzfE3n4o28Txc19fYA1ilp8FO/jS28EGo
i+JIi13Gn8FWPhj1UAKnjbXAP3wa2saz89n9jCXDaj0ddvMa2MbLm/+YD+FZ
+CieBc/qt2Vn3OSfxrvEGb0lTvDpaBfP3HX9jSXHmrhPfRYvifT6HlkT23kF
c4v4UJ6Vj+ZZ8Zx+R3bBLb4EJXFWfwkn+Qy0j3fkugHGUmBt/HZ9Ni+Fxvx7
mcH4XlkrnrexHXpFuVjvLYfp2eSYWEMym6wjv4pnIeubv8u7oo1+W68il+n9
5Gf6w3K6XgQN+Ka4B+Pn5Ms4xWfiIXPvxLOUeeO3yvXy1VgrfCDvIFPGe5Vf
yoFxL/f2zxy9hywtm8gf5GiZ0fw+Xjveu75Tf0x+og/n2flYnj3WqJ6gd+Nt
5R21qlyu95efx/6TM+I3xzqWDeVmOTK+2/x5/kqgn9afjOv0t+T7eodYu3yQ
sVSxxvgquS7eJZ/Le8oyscflj3KMzGR+fzz/WFv6Lv1x+aneR47Qc8hxsYdl
DllXrot1JBvEWSO76+3kXb2aXKEvjXOBz+TFUEa/IFsFxs/oT8mlel/5gZ5X
vhtrUeaT9eWGeKayY+xBOVjvKFPH2o7zTQ6SX5svJefpvWTZOGPkTzKzuQNx
79jNRyKnufF6TtSL6+Uw2TBel+yht793mFaXK+UA+UWcYfHc9W6yuHxBfitH
xfeav8hbB/pZvXJcp3/I8/H3eH68FueCPiRcpol9I9fIwfIb86XlfL1cnA/6
wbhf7OFPmFvC34zzQ88lJ+idZK64L2NJeE+eCMv0crgUewvn+Czk9zeT9QKx
J/X0+lCeNtY4XyvXGy/DF/DycXboh+K8inPC+F69UuzP2CM8d/z/4bnxYpx3
uBx7AOf5bBTwN1P0grG+9AxxPvB02KCX1RfyCsimH449jH18DBrFuRb7DUdi
vWA/H4vGSOr6XsYSY3mcQ7gSaxUX+Bx0QkZ/N9xYemyMNY+jsXdxgI9Dk9jj
sW7wR5w7OMjHo2nsG1yNNYOLfC46I1PsI2MZsCmev/4Rr4hc+p+x33GIT0Cz
eK/4N84pXOLz0CWeKf6K94rDfCLy+LxJeh401+/Te/MkWKEXjb3FS8R74N/J
Ssb/kx1wmc9HQXNT9UJxDumZ9ZE8IzbH9+BYfAaO8EloEWcRrsWexBW+AN3w
II4ba4Sj/G20xP0+t4+xpFgZZwCux/rHVb4Q3fE/YYQEAw==
            "]]}]}, {}, 
        {GrayLevel[0.85], EdgeForm[None], 
         GraphicsGroupBox[{
           PolygonBox[{{1498, 2735, 2736, 699, 1299, 1115, 968, 863, 1379, 
            1195, 1048, 789, 1353, 1169, 1022, 1421, 1238, 1472, 917, 1399, 
            1215, 1068}}], 
           PolygonBox[{{669, 2728, 2729, 802, 1358, 1174, 1027, 922, 668, 
            1271, 1087, 940, 1410, 1227, 835, 1371, 1187, 1455, 1040, 1430, 
            1247, 1476, 761, 1342, 1158, 1011, 906, 718, 1313, 1129, 982, 877,
             1383, 1199, 1052, 1433, 1250, 1477, 803, 1359, 1175, 1028, 
            923}}], PolygonBox[CompressedData["
1:eJwV0Lkyw2EUhvHP1pjRERIaF0BFItwBnUphSWIp6QwzlsRyA8xQSmGMlkZj
SWwzYrsNEhGugF+KZ97zPuf8v5mkN7M0vtgYQmjAMh6Vs9YQzlE2D7SEsNYc
wmdTCFnEccm385P8k55CBBX+Cte4QYebKTcluzQ68cUP8ut8Wc8hgQIf4af5
Zz2DLoxye9yf+QArekHvw5H5o/6+rPo+Ljf0U1lxu4UhFO06uRm7F30WUXzz
t+iyS9m9cnOIocYn+E3+S99GEnd8lE/zb/o8ujHG7XMBh/qqXjRfyH6Zl5/1
3yZ/vDEks3rV7Q6Gcc8/IGaXsXvnFtCDXz7J5/hvfRcjmODyXBuO6/+nXjIn
cGKu1d+R/yaYQZE=
            "]], PolygonBox[CompressedData["
1:eJwV0Tkw3GEcxvF3HU0K6hB3ekqxu4KaRkeZuBP00iUIDY11VmvGlZCZFAmN
hsKRJXINGjOZSZUm7CJKny2+8zzP9/3tf8yoeDbYOpATQoggifP8EJYfhLCC
hIfLvBBqsZQbQgxpbg/TuOKfYJmPI8Pto9g3nvMnXDdKMMOnuTqs2PVoc5e0
C5DQL+S1uzr9tb4m/7kbkcf2qN6vf9IrceD2kd2hf/PWgw573X6IWf23LOWb
9Sl9XUbkhDzN3ngb0nf06uz2zYyMYtXbU9xwhyhx18l/53pRhjn+motl/167
Abdc1O0b7tJ+iy9cKdfF/bD70Glv2EUot1vshJ6DSf1MzvGv9F19S9bIpPwr
U3Led2/0ON65bUQ7v2gX4r/3mD2sX3kb1b/qY/qA/ln/KKvkgvwj92TK78pk
t/3T7QtUYIG/5erx3m7CHRd3O8Kl7XEM2pv2Yxx5L7d7sv97+cv7sDyyt+VL
u0t+sItxD1thW3I=
            "]], PolygonBox[CompressedData["
1:eJwV0TlPVVEYheHtgBo6kRYMChda5AfIKJSKLWpixXgBbcGWSQWkYZ4ETZyY
LAQSEgjaGaZCppZKSpWZ+JzizXrX9+2zb865aU9rS+MXQwgX8AlDl0L4mMiR
ezmEz3ohyhJCGNOv49gDd/Um/kH+sW+Sq3obr+PfeAZWnL2lV/JfdnGk475Z
t1kCOviW7Ddv4Mt8VmbLUflb/pSD7jriefjibBEemY/rSTixz9Wb+V+7Zr7G
X/J6PsunZSz6LbknVz1zm1fxTedqUa5P6inRO+gP9B5+BZ18Wy7KAbtG+V2f
k3fkW7kvh9x7LPMx4dw9PLZ7p9/AqX2e3sL/2bXwdb4gX+nP5Jw+IzPlmvPp
vJpvRd8YFfqUnoqYXqr3Rv+ZvCrfyB05aPeC/+A5GHbXiSzApF0xnti/15Nx
Zp+vt/IDu1a+wV/z53yef5VZct3ZDF7Dt6PvjEyMmI/i1LwQU2YlODcrcL7N
7FBvx4ZZzCxuthO9Oyr1af0msvSHeh+/hi6+K5fkf6n5YX4=
            "]], PolygonBox[CompressedData["
1:eJwV1NlTjXEcx/GnTUop+62uqCQRf4FkDYnKNnTL2KPsMy7ty4wZY1/LkijK
vpMZ48a+JERxwb3d63fx7vP9vL+/8zTPOc85GRULixfERlEUgwJ/niRE0Znk
KKrDg/gouqLny6Pymzzi8B9ZgPNxUTQG/7inGODMQv4ttxTz9Aa9PzL1En2v
uU4myV2yVd6RB+3XyRZ9ePh/rvdXjkKD3VhEeMYPdG4R36ovQxaO8f+4QjTq
4xCD5/zxcINeM9ruAjcesRjJbeJ+mLfhhXOZ3GLunV6J+XqjnoE95nZ5X2bb
TZX79GQc0k94fQw3Rr+oT0AcXvI1iLUba9fEFSEer/gsfgnfpi/HINTycfw4
vlmfiAQUcJu5n+bt4f71q+G+ZKbcJztki3ztGtlyqf7e2RXIwUk+nh/PX9In
oQve8KeQYDfB7jI3GYl4yw/il/Ef9CoMxjRuP9cNh/XTznXhisKzo28wPzIX
m+eYa8z1so/cLd/LrnajzFvMv8w70Oo6OVwl91GvRi7O8In8RP6qPgVJeMfX
oavdJLtr4XlDMtr4wfxyvl1fiSE4yyfxk/nr4fPEXL1W7xvuSS/Ut5p/mzea
n5p3hmfDfC18zjJL7ped8mG4J9fNlSv0T86uQh7q+WS+mL8R3juk4AN/Dt3s
ptjd5EqRio/8EL6K/6yvxtCw5w5wKeE7qa/XH4b3RI6Qx+R3+Vied40UWaLf
crYM3dHON6ARqfZT7W/z5UjDJz6Pr+Y79DUYhgt8d35a+O7q01Ghn9T7IV0f
rW8zn5J/9E3yWbhvuSs85/K6nh3uy/WG6ivNnXZrkY+LfBpfyt/VZ6AHOvgm
pNuV2d3jZqInOvlm9LArD99VbhZ64Qt/CZfR0366/QN+NnrjKz+MX8V/Cb9H
GI7/lByknw==
            
            "]]}]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
          LineBox[{589, 445, 94, 1, 458, 314, 197, 116, 65, 35, 487, 343, 227,
            146, 95, 520, 376, 262, 181, 2}], 
          LineBox[{315, 198, 117, 66, 36, 3, 4, 460, 316, 199, 118, 67, 37, 5,
            461, 317, 200, 119, 68, 38, 6, 462, 318, 201, 120, 69, 39, 7, 
           649}], LineBox[CompressedData["
1:eJwt1HXwVUUchvEfodLdpaSS0qCihEorgtKopKDSpXR3GLRKo5QiMRKilI6t
dKcKSjdK4+c74x/PPO+7e8+995yzu3lbd2nQOVFCQkLxxAkJyTg5thqojJ/k
PqiOR3DSWBMclyehJVJgm7Eq+Fnuixq4qb+B6/JCFEZKbDdWFb/I/VATt/Q3
cUNehCI4pTfFCXkyWiEVdhirhl/l/qiF23pH3JQXo5B7maoXxgvyJh7ORc2l
xk79afwmD0BtFMNpY83wlzwFreN5uK6PsQewWk+DXfIz2CoPRJ14fkiL3caf
xTZ5EOqiBM4Ya46/5aloE8/Od/c1lgxr9HTYI1fHdrm8+U/kwXIWeaScBc/p
d7gTbslL8CjO6i1wUp6GtvHMXdfPWHKs/f89z5RLIr2+l2tgh1zB3EJ5iJxV
HiVnxfP6XY6FclteipI4p7+MU/J0tIt35Lr+xlJgXdy7PksuhUbyd5zB+D6u
Gc/b2E69Ii/Se/FQPRuPjjXE2bg2fxnPguuZvyd3QWv9jl6Fl+t9+VP9YZ6m
F0F9eXP8B+Pn+RWclmfgIXPvxrPkvHGvvIFfi7UiD5Dbc8p4r/wFD4j/Es+c
Z+vduTQ35u95FGc0v1+uFe9d36U/xov1YXJ2eYycPdaonqB3ldvwXbUqr9D7
8Wex/3h63HOsY27AW3hE/Lb5C/KrgX5GfzKu09/mD/T2sXblgcZSxRqTV/P6
eJfyHLkHl4k9zj/waM5k/kA8/1hb+m79cV6i9+bheg4eG3uYc3AdXh/riOub
T8Td9LZ8T6/GK/VlcS7IM+RiKKNf5JaB8bP6U7xM78Mf6nn5vViLnI/r8cZ4
ptwh9iAP0jtw6ljbvIYH8lfmS/FcvSeXjTOGf+TM5g7Gf8ceeQRymhun50Td
uJ6HcoN4Xdxdb5c4btB5wqu4P38eZ1g8d70rF+cX+RseGb9r/pLcKtDP6ZXj
Ov0jOZ/8vpwfr8e5oA+OzGli3/BaHsRfmy/N8/RycT7oh+L/Yq/8hLml8ltx
fui5eLzekXPF/zKWRO4hJ8JyvRwux97CeXkm8vvMJL1A7Ek9vT5EThtrXF7H
G4yXkefL5ePs0A/HeRXnhPF9eqXYn7FH5NzyBDk3XorzDldiD+CCPAsFfGay
XjDWl54hzgc5HTbqZfUFcgVk04/EHsZ+eTQaxrkW+w1HY73ggDwGjZDU9T2N
JcaKOIdwNdYqLsqz0REZfW6YsfTYFGsex2Lv4qA8Fo1jj8e6we9x7uCQPA5N
Yt/gWqwZXJLnoBMyxT4ylgGb4/nrH8sVkUv/I/Y7Dsvj0TTeK/6JcwqX5bno
HM8Uf8Z7xRF5AvL4vol6HjTT79N7yUmwUi8ae0suEe9B/pYrGf+X2+OKPA8F
zU3RC8U5pGfWR8gZsSV+B8fjO3BUnojmcRbheuxJXJXnoysexAljDXFMfgct
cL/v7W0sKVbFGYAbsf5xTV6AbnFvPvcfHdYCfA==
           "]], 
          LineBox[{32, 486, 342, 606, 225, 144, 543, 399, 287, 93, 519, 375, 
           614, 261, 580, 436, 180, 556, 412, 625, 303, 597, 453}]},
         Annotation[#, "Charting`Private`Tag$4317746#1"]& ], 
        TagBox[
         {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
          LineBox[CompressedData["
1:eJwV0TtME2AYheEf1FVnQXpRdx2xtEWddWGDUelFxHbXTduCiyxWrR1ISeQm
mjgILC46VAW8G3UxMXFykRYojj4d3pxz3v9r06TxS8WRQk8IYRbV3hC2D4Yw
iEcHQkiizTVxDy3+DOb5FHa41+g/FMJl/gOXwwDu820ugQU7jVF3DfswqvpP
uesuod/Ul+Rfd2X5zq7o1/Tn+nG8cXvMHtc/estj3F6xj+KB/ktG+Av6XX1F
9sg78lv3xtt1/aV+qrt9544cwqK3YexxbzHgLsN/4q4gihq/yyW7v9c+iw43
5PYWt21PYYOLcFnusz2BjP3E7kPMvmhX9V7M6N9ljb+hv9LX5WnZkH/kpnzo
e/f0FJbdnsMYP2cfwb73pF3SW94q+nt9Wi/oq/ozeULW5W/ZlJs+F5U5+4vb
q4ijzne4NB7b5/GPS7ktc237Nor2mn0SW95jdr7738uv3ktyy34hJ+2sfGr3
44f+H/hKWg0=
           "]], 
          LineBox[{802, 1358, 1174, 1027, 922, 668, 1271, 1087, 940, 1410, 
           1227, 835, 1371, 1187, 1455, 1040, 1430, 1247, 1476, 761, 1342, 
           1158, 1011, 906, 718, 1313, 1129, 982, 877, 1383, 1199, 1052, 1433,
            1250, 1477, 803, 1359, 1175, 1028, 923, 669}], 
          LineBox[CompressedData["
1:eJwV0blPVHEUhuEfCmor2ApRYaAF/gCWAbVEaFUSK0AdEFqxZcetEVBANhMS
ZC0EExIM2hG2grWlwlJ2JDy3+PK+3zln7uTO3HlWW55ICiGMSmFyCGNXQyiR
xykhDOk35fRKCAV6Ex/Ff/ZNuKK38Tr+g2fJstu7eg3fsEtIppSZfTJLkXd8
Cz+bv+aLfBZzcQD3cQl7PeuEF8l3t6XyxHxYT5Uz+0K9mR/YNfNV3s5f8Vk+
hbHou3APV3zmHn/ON93VSpU+od+O3kF/pHfxa/Keb+MCfrFrxN/6HObhIP7F
Ps89xWIZd3dfntqN6Glybl+kt/BDuxa+xuexQ6/HOX0as3HVfSZ/wbei31iq
9Uk9XWJ6ud4d/Wd4HT/gDvbaveF/eL70e9YZxmXC7oFU2n/Tb8l/+2K9lR/Z
tfJ13skb+E8+gzm45jaLv+Tb0e8s2fLVfEDOzUtk0uyhXJjF3beZHetvZd0s
ZpYw24neXWr0KT1DcvQKvYffkI98F39hn90lgY1gDw==
           "]], LineBox[CompressedData["
1:eJwV1EdPVGEYhuFDkyIqWLe6UoqIWP6AvQP2GnWrERUbWBOX9pKYGMHeGwoW
sFckMW4EOyJF0IXu7V7f4uZ5n/v95pAzc2b6LS4qXBYTRdEIf2rjo+hWQhQN
lSfkN3k8Nor+yFG4GhdF4/CPq0d/Z4r4D1wxluiVel9k6NP0Q+ZLMlnul43y
kTxiv1k+04eF/+d6f+VoVNqNR4QGfoBzy/lGfRUycZL/x41BlT4BMXjFn0Lk
NWPtrnETEYuR3Hbuh3k3XjuXwa3gPuqrsVSv0vvhoLlVPpVZdtNlmZ6Co/pp
r4/hxunX9UmIwxv+DGLtxtvd4CYjHm/5TH4l36SvQTbO8nH8BP6mPgUJGMXt
4H6a94T712+H+5IZsky2y2fynWtkyWL9k7NrMRDn+Hh+Il+t56MT3vPnkWA3
ya6GK0AiPvDZ/Cq+WV+HHMzgyrnOOKZfcK4TNzk8O/pW83NzoXmh+Yy5QvaS
B+QnmWQ32rzT/Mu8F42uM5BbzbXoJRiEi3wiP4W/rU9FMj7yl5Bkl293Jzxv
SEETn8Ov4Vv1UuTiMp/MF/B3w+eJRfpZvXe4J32Mvsv827zNXG/eF54N853w
OctMWS47ZF24J9cdJNfqbc6ux2BU8Cl8IX8vvHdIRTN/BZ3tptrd52aiC1r4
XH4d/1nfgLyw5w5zqeE7qW/R68J7IofLk/K7fCGvukaqnKY/cHYWuqKVr0QV
uthPt3/Iz0Y3tPGD+RK+Xd+IIbjGd+VnhO+uPgeL9XN6H6TpY/Xd5vPyj75d
NoT7lvvDcy7v6lnhvlwvTy81d9htwlBc57vxM/nH+lyko52/gTS7WXZPuHno
jg7+JtLtZofvKjcfPfCFr0YNutvPsa/lF6AnvvJD+PX8l/B7hGF4yf0HZY2j
LA==
           "]], 
          LineBox[{699, 1299, 1115, 968, 863, 1379, 1195, 1048, 789, 1353, 
           1169, 1022, 1421, 1238, 1472, 917, 1399, 1215, 1068, 1498}], 
          LineBox[CompressedData["
1:eJwV0Lkyg1EYxvFjK3VEEhoXQEUW7oBOpbAksZQ0CmYsieUGmKGkMMYdaCyJ
bUZstyGycQX8UvzneZ//e86Z+b7B3OrUSlsIYQ3f7SGMdIWw2RlCpSOEPBK4
5nv4Gf5FzyCCKn+DW9yh15lZZ8p2WfShxo/yW/y3XkASRT7Cz/Gveg5RTHCH
3J/5GOt6UR/Cqfmr9b6su5+Q2/qlrDq7ixRKdn3cvN2bvoAYGvw9onYZu3du
EXE0+SS/w9f0PaTxwMf4LP+hL6Efk9wRF3Cib+gl85Uclmey0vo2+eONlMzr
dWf3MYZH/glxu5zdJ7eMAfzyab7AN/QDjGOaO+O6cd76n3rZnMSFudl6Rz67
/w/jQEAW
           "]]},
         Annotation[#, "Charting`Private`Tag$4317746#2"]& ], 
        TagBox[
         {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
          Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV0D0vg1EYgOGnmmLTdik6CXOp/gGpj8Ei6SSYalaxs/kY0P4ATFh1Y9KN
pauukqqO7GjCZbhy7uecnPMm71R1t1JLRMQaY6MRp8MRnyMR25R127rAi85x
p6e51zv8piIuzGmuzRt09CqvepZHPc+THlj32Nc96zofuuudQ/2lz1hknKa9
GR50jeDSnOFGbzLHm/tH9r71OUtMkPj/jrN3jp3/mOssM8kQV/az3OotirTM
JZ71AX33T8wD3WCFPEkK/tsfCqQq4A==
           "]], LineBox[CompressedData["
1:eJwV1HVgVlUAhvFvxDZgNJtF42iwQBrEAqRHiUpKiwylQUkDTLpUSqVRUikl
lZBGaQSR7hyg1O/88ex93nPvd8+5cZavdXJSl6hIJHLHn5NpI5GhMZHI3ehI
ZDiqISfSYJLx7JjOm+FprNJLYQPvj+O8KS7yU641jN/jI1AduTDfWCKW8mQc
5PVwgqfFZJ4DM3hzPIPTrvWJsft8JGogN6IxxXg8ZvIWKIUzzv/UWASj9FeQ
BzE469g5nMcFfOacKIx2rCbyYoFeEMt4V8TionM/N5YKY/Ra2MKr4i+eDwt5
ISznN2VnvMMPyfrIGesZh3XI9/R0fKpMwCzeEnt4TTzsnCPh2cs+ehFZWl/N
S2MjH4AT/DVc4pes8QueGmP12tjKn8cenh+LeGGs4Lfk23iXH5ZJOMXTYxp/
CLP5NdkBrfheWQuPWM/R8M5kX/1ZviYkNvGBOMlfx+VwTecNCG6NX8o0GGe8
DgogA74N9405vDXKYK1eBpv5oPBd8TdwhV9xreE8LcaH+5dtUJdvky9gL48y
d0/+OF8cnmX4lo2t1G/zLuF96930v3kD5NJPh3cv39eLyjj9u3DvyKbP1a/z
juHa+pv6PyiLPzA4fLuONUMex6+G+5QD9WKhW/8IHo0s+gTHL/O2yKfX07fz
F8O70PfpqWSv8J3JRH1JWBt+4d1xhDfEGZ4R3/NHMY+3QbnwPs070lgMJur1
URCZMN3YY/iBt0V5rNPLYgsfEvYXb45r4f5daxSPRVZr+iq8F94O+fUkfQd/
Cft5IfwU7h+/8h44yhvhLM+MGWGv4EfeDhWwXi+Hrfxu+GbxQdjPsgWu8zjz
DeI3rGl02F/42ngD7OQv4wAvjJ95caziPZEFM8N7x3zeHhXxm14e2/iHOMdb
hjnC8zXf4HAdmWLOMTw9vnGsIXbxajjIUzund9h7soieNfyP8JtbuI2xjmXA
JOONsJtXxyFeFEt5CazmvZANs/TcWMA7YB+vjWO8En7nFRBvzu36Pd4NH/H/
zDmOx2Gy3hjFsEwviTW8N7Jjdvh+sZB3RGVs0CtiB/8Y/7veeD0jpuhXZXsU
MHcT/U9eA4d5cSznT2BtWItMRp+wf2TjcF9+d05PJ/vrOfgcmReLeCdUwUa9
EnbyoTjPWyGF37GmCTwTpuqvogRW6E9iHe+LeMwNew6L+Q3ZCW/x/bJO2EPW
8a8eLfvpz/FNsjJ28fuyO4bxC7J1WKtzb4Z9JYeE9yfvWtNEnhnTHGuKklip
PxXu0znrw/PkXdGPH5NNcJ4nYF7YW1jCU8I6keh3nfUDvG7Yw/pxvSo261WQ
YGy3HpE99AcPHgau
           "]]},
         Annotation[#, "Charting`Private`Tag$4317746#3"]& ], 
        TagBox[
         {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
          Dashing[{0, Small}], LineBox[CompressedData["
1:eJwVzktKgmEUgOETOahG0SiaNRaclVm5gQYpXacZBGVe5oEFbcBSHKdQrSBq
AS3AW0tQ24E27HHwcN5zfn74Ni+rR5WFiMjRXY7IcLUS0VuK2Dbb9rpe1Xd6
jWv71Lxgpj85ZmQ/ZKxfWffPo32Dmn3RXtYJDvSH+e2e1C2dYsveM3fp67Rv
Hf2kb5jpAn/6ixPG9hwT/cb9/O3zf+m77zHQzxQ5ZYeB+z5D3eCWMyZueX71
Ow9kGLpl+dFNSpzz4o3/dawsiw==
           "]], LineBox[CompressedData["
1:eJwV1WWUVQUUhuELSkqIlAhIpyCtiEGD0oIBCiJDqMQMHdKdSncpqJQiYQBK
iCiCgH+kU3AtQTp0SfvsH+96v2/vOzPn3BNTKCmleXKqRCKRN3UiUS19IvEs
nsPzeAHVUQO/Z9CxX56BbvhPT8JNeQMKZUwkJupF0VLezjO4pd1f8ss4Ky/D
MNTEfrPqOCDPRDJa4axZc5yTl2M4auGAWQ0clGchBTf19rgl1/b3vpA3yoXl
SfIgLsZvmJ3jFvg7ztX8U3mFnEceKfflvPwKb+EpPML+QU7W02CHXkafJZdD
G3knz+HadgflmuikH9JnoztumXXAbXkTith/oBfHm/rf8XdxPq6B3WfySvkx
eZTcj/Pxq7yVp8Yx26fhFL07p+WG/DVP5J/sy/JsfRiX57f4F57LdewPybVw
WJ6DbOYD9ezood/mjuhmfkevw6v18fydXpQ/1AdzCW7FP/JMbm1/Po4Z7+kX
4t7iZfoqOa88Ws6PUXpavbucDo3kb3gS/2z3JM/Rh3MFbsu7eB7XtT8s18YR
uarZkjhH+RF5kJwDzeRN3NP8TlwjJJvd1evyl/oE/l4vxpP1IVwy7h/ewbO4
jf0F+TV01i/G88LL9TH8uf64PJrT804uZz5XHsEV+W3ezfO5nv0RuQ7e0Y/q
z/DS+F54np6dB+u9OWc8T/H984fcy/5u/CzuyZtR3HyKXirur7gX4tqbX+TX
0cXsUjzjvEIfG8+Ono/H6P25QJwjb+NpMbdPxz3i3uAM3Ji/5Q/ivrIvH8er
j+RK3I5/5QVc3/6oXBfv6sf0avxJfFc8X8/BQ/Q+nCveA3E94rzt7sXP4b5c
z3yNvEUuIU+Vh3Jpbh33DM/mtvaX4p2ErvrleKfxSn21nF8eKw/ggvHd8A88
PeZx/bhn3DOckZvwBt5lVyGOWa6MF/VjXA/H5QXIaT9Uzx3no9+P5wAJ1Ldb
y1vNS8rT5CfivtAvx3OEK/KXGIcMcZ3NHsJuvaK+QK6Cl/Tj8TtxQl6Ivkj4
TGezVNimt8OVuJdxVV6D8cjoc73NMuFXvZK+UH4KSfIeXsgN7E7EueKkvAi5
zIfpj6KFvJkncz+7JDREIzTGyThWnJIXoz/a42rco7gmr8UEPOR39DHLjD16
E5ySG+AP+SMMQAdci2uO6/K6ePb87Di9ECbqmfS+chbs1ZviD7khTssfI7fP
DNfz4H09ld5FTh3nK6/jH8xLydPlMuioX+c2uCGvxyRkjvM3y4p9emV9kfw0
2st7eRE3szstN8IZeQkGohNuxPOKf+SaPrtK/kouII+PY+TC8dyZZZH7yw/j
N72Kvliuig7yvnhfmJ+J5xV/yksxCKntu5ql8ANxfXg9b7crLc+Qy8a7Rf+H
2+JfuVa85+Rx8f9GL8gT9IFcJN5LZlnlAXIvzsZNeSP/D/jEF+Q=
           "]]},
         Annotation[#, "Charting`Private`Tag$4317746#4"]& ], 
        {RGBColor[0.87, 0.94, 1], LineBox[{651, 652, 650}], 
         LineBox[{655, 659, 657, 654}], LineBox[{656, 660, 658, 459}], 
         LineBox[{1489, 1490, 1488}], LineBox[{1493, 1495, 1492}], 
         LineBox[{1494, 1496, 1272}], LineBox[{1500, 1503, 1499}], 
         LineBox[{1502, 1504, 1501}], LineBox[{2096, 2097, 2095}], 
         LineBox[{2099, 2100, 2098}], LineBox[{2721, 2722, 2720}], 
         LineBox[{2724, 2725, 2730}]}}}], {}}, {{}, 
     GraphicsComplexBox[CompressedData["
1:eJztVPs31GkcZgpRiZjkboaNdFG9r6JsIl3UirTSdnUZSZGM7d6pXPZkSY1d
LMJIF0mJWkrU90GJjpJYUiGXaIVG6DbSTpzxy/4LfnjPe55zPrfnOZ/Pw/Hw
d/ZiycjIXJa873+ocau6yQ4uppGmh88KKGyOyGu7r+TCofa+kX42RdjW9kXy
KlzsdJ77Zt0liivJHuZxDzj44wPbNiGRorKhfrbpMQ7yEr6ceSWgqK8xKbFT
5qDDe8NJi2CKyf0N6YILBii1/f2XWD5F34uLRvnUAGm6t6f1eVB8EIcsyLqk
DwGHF+7pRFEoXPooOFcPak3dSTm2FHbbVzEV53QRk3IwW8GcYq/S6gNWUToo
8as9u20ahfwU4beWLdo4o3/6WYYmhThsuUuJohbYuSkuncoUp6ITXvrVTB2e
h0XRNHddji9fA77GLcLwPoKjTpomWbpTcPzgP+VXuwlyOrzvxv2gPoLl3a+c
srg2GfucNs9P7CFofPLv2bEPVEby/0qNsryhpwyFlmJHv88EC/LCVOdkKOJs
8vlvjoMEWc69FsLN8iP9Xxpu3mBsykKooaWVtgKFj34Jz2tgkCnv7CwdM56i
aOD2TbduMVNUHDjv/USKLJs4y5CUz8yFleP870yhGHtn7Anbyo+MlL/9zVg+
z6qfCV5zIrR1IcXz3syBdJ9eplkt6uqWtRQ/57d8fKbew9jUJdTUeEv0Stkn
ZyrTzSwLGVxmd5xidYmubGVdBzOkXzxF/MxJHt7CNmZI/yIKEsi+ezGEC71G
zc6v4wkmCKs7q/lcyPIyTcrUCbYP6gRUuXPxnCl7HGxA8PGGeZrOHC7S3+9q
MDUj4M0Wu/V2cbB7INq1cAlBlU2m//QrHKzYkPX10E8EOw+XPxTwOXhcmHx8
oStB9g71yBgTDj5Parfv9iRI09vddqDGAEZbzdRS9xDwi+0MfUMN8DVvVd6m
I5J+4R4FdaoGqGFv38YOI2gSxRi4+uvjWkCQXMWfBBEFTw/lxuvh18OXj3pd
IDC73kjjqnUR+32fcgi8Zhmbn1uri+olf6c15BModw90pUbqYPIQfwLk1osa
8rSheGuvwvn7BPUuZjfn5WhhbdD06JNlBDK8ZL5niuYwn3KCLQER7dvKp2JI
/0qCIpZDV62RxjC/WoKT6fLXw+LVMdGjbp9qA0EHL04jhKUGlxmRY740Efhq
NidO0lLFuza/Gy/bCF6dcbWz8FRGeOoaT+YtQekhJ6PEKiU83cUSpb2T8J/P
uvQbTwFa5rlHBL2SfXT4fIzVw0KOKHZm4CeCgGT+gcKgQWZIrwGCcar7g+/l
ipmMB7qx7mKC/Vqnnyy4+olhNFWKQ/sJShbF3Ltl+oFJ6lsiaH5NsCmpd5yO
aS/TaaVk5/9YUu/+bW/VTBEjLHu/QvM6gcfGdZ0r3bqY1je2XtFJEj5H/V9H
7ulg4vbO8FkcRLB8Ror5W9k3w/W8CKbb2tiuntvPzBJH8CMIBfuY3/xvPW+Z
MisHY/nFFKqLFv+4TKeJYaFCIHamGKhodptgX2RtHzE1eL3EbxTZGg7t59us
o9a7B2a/luSX2P/4qEBkPTuOazJTROGski0nt7CfKRXmBnhJ+jvO88k697CV
kTW0fLExVjK/kmNZw70qayleLliqU58h+h9mu+TkZ+/ijtSTYun8Si7tyi2N
5iP9pVjKVxovvR8plvqtNF56b1I86sejfjzqx6N+POrHw/g/rx9mWg==
      "], {{{}, 
        {GrayLevel[0.85], EdgeForm[None], 
         GraphicsGroupBox[
          PolygonBox[{{1, 88, 89, 34, 33, 32, 31, 30, 29, 28, 27, 26, 25, 24, 
           23, 22, 21, 20, 19, 18, 17, 16, 15, 14, 13, 12, 11, 10, 9, 8, 7, 6,
            5, 4, 3, 2}}]]}, 
        {GrayLevel[0.85], EdgeForm[None], 
         GraphicsGroupBox[
          PolygonBox[{{71, 86, 87, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45,
            46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 
           62, 63, 64, 65, 66, 67, 68, 69, 70}}]]}, {}, {}, 
        {GrayLevel[0.85], EdgeForm[None], 
         GraphicsGroupBox[PolygonBox[{{72, 84, 85, 77, 76, 75, 74, 73}}]]}, 
        {GrayLevel[0.85], EdgeForm[None], 
         GraphicsGroupBox[
          PolygonBox[{{81, 82, 83, 78, 79, 
           80}}]]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}}, {{}, {}, 
        {RGBColor[0, 1, 0], PointSize[0.011000000000000001`], 
         AbsoluteThickness[1.6], 
         LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
          18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 
          34}]}, 
        {RGBColor[0, 1, 0], PointSize[0.011000000000000001`], 
         AbsoluteThickness[1.6], 
         LineBox[{35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 
          50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 
          67, 68, 69, 70, 71}]}, 
        {RGBColor[1, 0.5, 0], PointSize[0.011000000000000001`], 
         AbsoluteThickness[1.6], LineBox[{72, 73, 74, 75, 76, 77}]}, 
        {RGBColor[1, 0.5, 0], PointSize[0.011000000000000001`], 
         AbsoluteThickness[1.6], 
         LineBox[{78, 79, 80, 81}]}}}], {{}, {}}}, {{{}, {}, 
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
        Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV0X1QzHkcB/Dd1YPrCmXt2tvadjf9ejynfHNXi/0c5SFsD0uczUPydBWl
B9VpmJwixUgeqmPXdhE1HXlY4bKf1CB2NDSupdSqpqdRKYWr6L73x2fe85r3
P++Zj2RLbOg2DovFWkXv//xb++Z0RTQHX3wK36tmERQPNHDNIjl4zjq8q4Q6
Y/6TvLD1HNwhUa2roFY06nLHlnFwPPAXv1rqt9YnjgUwHGTUa772UFukLMp4
ZWLjb/6KTB82wSBFSSI7jI3SXPkZA3XbaJwyBFiY4C7VjXIILlzWPZBgGNOz
xrfXZZkTPPKy12C785P+lCIzoc+SYDXXNFYl+KBPS7cWBVgRDO7+dfBT0zt9
iNLuXL01wfv21tNtZnXoPS8NXZs9laCNU9OF7C0v9cNnQwvQluDroiXCG1cu
6adGCQ4u4RL0FHlxXw0a5F5Vd9laHsGeShvxVrVJLr/atHq2gGDJTV5D5eYe
+Wpp48ITQoKLGYc9KWPv5VVJvm6dDgTNQ+tLOcUjcrudwq7dYoIfF2UE4/i/
8timRplBSvBunsr13fWv8tt907eGOxNcWuDYeOgKG5QmXY7JheDyFdODy59P
go9KstLXnaDP9/y2HFcLyNzu1VrrSbBy0N49c+1ksB+d/I3zDwSdO72z592y
Ao3nZotKL4KF6UE1rZY2kCQXmckJ3Tuxq6LIeyqENujyC+cRrA9ThE95OA3s
LepZbr4E+ZpOP2OLLby7Uz2RLSPY7sfJEA3ZwTSFcKJtAcE/+y+q0J4L4vTh
5zFA8GpeoE3s3Bnwk89l2dNFBK8FJ69IjeCB7EhTSngA3RvhMjKRxYe8e0m6
t0vpvyONqXnqmTAY23tUFkjQkGabffCJAGQ1Ld6PVxJsObwieX/bd3DsbPke
tyCCiZ2T6z8OC8FrZfu1/SEEJ8IVN56IHKBGk19jsZrgP7Wn4suICFSJrrsi
wwhq/SPvd0U4gqnrx96hdQSb1xfE5y8QQ3Sz5GuYiqBb1QPZvkdiCKyIt7u6
gWCcx5yn326QAM958ajvZoIb7ESPi7ol0C3oTynYQjDAPDi764AUSspnPvXY
RnBAu/hQFNcJ7khKHa7vICi/fbv3g9oJXvB4ljZRBLOMsXwPn1lgLGXXFsYQ
TI2/XLGzehZ06B/xv+wm6KErSu8IdAb/W8PRyj0EjeZv+VNMzpC7XJvXnED7
ZxrhwmgGOja6hvrtJdjN1v1RtosBd1Vfmz/1JR+DUBDHQOza6wlB1OLzn4XD
iQyMBs0/vZWaFxNiX7qfgWk/BxuPU3OsJjnwTjKwwCllYzu1MWC7qL+SgdNd
j6JykgmeSU1Tq+4x8Lo9Z+wMtbL8pKiuigGxKSRHS/2MqxcVP2CgzNhUrqOu
aec7rjcwUF038N5E/Vd6nePDVgb6yvjJPikEY261aua2MTD3crMlULv1jDhq
OxhIKdbmB1IXB0vFaT0MTDrvcXcTdaHjPrH3BwYEx+VfsqjXKXMvaEYY2HTU
7Pgp6hmHS8Q2nxm4mFkn0lCf6G8Qd48zMOeAEm5Sr5L2XlgzwUDSvpnP71Nb
hbEkNWwXuJf8JqKO+nEWTzvHzAVYiUVDDdQZVZ4StYULLInb8XsL9X//aTON

         "]]},
       Annotation[#, "Charting`Private`Tag$4363225#1"]& ]}, {}}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVxX0803kcAPBtnna7kRaSEvtRv2EeN7+Jy+/70sTlWJ1EHGrsXOnhtXQ6
JXl6sR6oZD2OEHpytJJOOvtc10tH5Dodl3lIoTyUzFPNQ3f3x/v1Zov3fiuh
USiUwP/8fxHJVSjjaVCRrVxdqC+A/X8HRSTG0iCuU15foycA/3iphVckDdiO
B7e06gpg7GzN+UdBNDj7l08WRUcA3u+RvMOVBqmWzwfEnwnoVoTkzs9QYfOd
6VL8IwEW2pTUrzOpMNvjZaMcIkBe/Sy2T0GBAKLB6lEzAZ46KVnrg+ZVo71n
Ipi5BJTYUEw2lH1Saai78pODCZhLbx6oNJpWvX0s62NZEJCcx3ktsNeoXsqi
pE/U7nBtY5g4zfidau1D74Wbxe5Q2pUSonYZUBVMd7RUit3hi5aEkrGRTtXo
07vKDlt3CJlcVCuiNKqKrQrzOCN8GATOiyTz62RYPFlzqYIPuov5xn4PnpH7
nUfaiX18WGxgODyn95JMPaf+8qMHHzaXvZzMaXxD5mozM9RaHrwhJFFW9DGS
2u7xcRB4YM6XePClE+SBirIqk3QeNOUEHp4JmCG7Voce+kHIA5vtueOe/Vqy
fNkSYT+DB6GZpGd40wKZYCATpTe7wYVTti/mCCoq220Q5p/nBpNZ24/cd9ZB
nU/JKy7BbtAemZThZ6WH5tse0EhTNzghXXs5/50+yt4kjP5R7QrOP68pa31F
R6ymzIUWhSuUr3r1sKmGgXTqWi8GiV2hNEXiLU9jon5RdMAUxxVOfrYuDUww
Qg29V73rh13gatQj49dsY2T0VutUdcsFDm/KF561XIy2juiLH0pd4Fz1Jlxp
wkJ5eaHXZ3kusJwYMOXOslBMrERdO+kM8if5nyynlqDyCzlDcMAZko5YDO3t
MUHVqqbxpTrOUHwlJ9vud1NU5HgaqzvlBCr1iuXhdWbo9OnGf0pMnMDPLf3+
cMlSFDhodrSzyBEaFDoiTYE5MnRtr99i4wiVqyLGtsqWoQu7brzHKrnwYmWR
t90eC6T7wcDPy4sLcw7UjL1xy9G+HR225+sdQBbq0Wa6cQWqaKubE25wAMa5
4+a8byzRCI8VTjTbw5/rm5m/rFuJ6F3jvQkb7YFi+ppZYG+FPuwfjKZ228GZ
WUZaMssadesEStqi7UB96GRaeLY1kmf8ETs1zAHf6mNbRz9ZI4eAlhMxP3Hg
xvSSijWJbNRAF3qazeEg9JfpCobZiHuvtc9choM4wXfsq1E2MjrBmmFl4ZBa
SOv0ec9GH7aFMA0zcaibTK4K0rDRXYaaoKbi4FYsDf9ey0beUYPHhw7gwNaG
35IzMCTSm3e/H4fDwk3H7ybtMbQv2P5YhB8OKzqG12u5GNrM2X05xBcHT9o1
V4ozhoj5qmrROhwSwzADJg9D2nL33nUkDu90l9628cJQhhbxuQIcuiIp9OAA
DOUXh/bMrcZBK/tVExaIocTEixPTtjiYVx/sjhJhKCygmz6O4RDMmLq9MxhD
llNi3sBKHJpqhiLTIzBU7r9H1mKGw9u+cn9ZJIZklsqCxyY46BvG8nKjMbRT
M3H7NxYOPjE99IsxGHJSJHXfNcJhW+6licsSDBlLH2iqmDik1Ib1lMVhSOP7
2eAGAwdFv2njzR0Yem7hY1lKx6F2UdsdZTyG7o1luhXq4/Avnt9DAQ==
        "]]},
      Annotation[#, "Charting`Private`Tag$7441#1"]& ], 
     TagBox[
      {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVz3k41HkcwPExqGlWOadm3fMdpIl1zOTm95FIaUaFdbQoR7X0sNLjKDnS
E21SidSiiIk2W5QVyjOfbW1PjlYX1l3OKNk0yKRs+8f7ef395oRE7wyn02g0
4df+t5gyKayOpGNThjDVXhfwUIdoV1wYHVN6LNjeOoDukTGa9oF0tDVdXXVA
G3D6Qu3FJhEdbz4bGCzSBHR6B3ldFnS8qPMTRVsD2F/ok/15Xg4P3Mn50qQM
qClLTt1yXA7VB7uSRHKAeTVPw14V0vDhgaaZB48otJNPPuEm+ixhYHCElweF
V7k0ja3iBQlLQaWP3+mEi8faRm+umpPQzm6J2x3qhEk5xsPWvBnJv6qzeU/H
HLFiu19ImsqU5Mbx32/lHHTEsr5kn17zUUnk1LjootQBVzyOvTr9pkey4nLp
6skEB/SRKtd70polB6lD/5xSdMAxNO5OZF+nBjtr9Q5m2qOCqkBl8/2nFDt4
1Z4KdXtUXb5yclHxJWVmNt3CK7FDb/FL6enmccpj1rnhvYEdjluFB+kxpinL
yuuljGpbZAvCbQQxHygd/3S1ML4ttpwWHp33mKfGhWPXv6mzQe6e7Pd2IzIq
iR9kL+9qg77HKbuAli8US9l9J/XIGi+dNehetJKDw71uoa1e1ig9sSelwUwe
hovuLhR0WGFnYGL6Zj1FWF9RXVfnb4VZMY5XcqeWgWMpxhiObUCz32zF7UMM
8M51rurcvwGvGQ49aKllgnVc1+uuDwIsSw53yktTgvkrc1sM0wR4Zkm/TBi7
CholGeZ3FQRYHtSkMsxRAeETU9VLZ/l4dEfupgs6qjDU6RovUeNjfs2OtdUa
auBjOK5omW+JWlajLJNPanA+rChbyrXEvNbcBZ1Zdei89Ffhp2sWmJiiORE9
oAEjErp4p6UFlpSezlj3JwuemDZ3zErMUdKrrRVwbzX8cU4uq9/FHDdbHmuY
vLoGZG1FCbxiM3xYKO85U8SGIyHaI0T8Hd403DXtn/kt5HQ3udxrMMVu3WKn
dVGasP9livTNCxNcXC+XHr1PC1yf61aJe9djpq/Nc9Z2bagvHw9emuEhM/8U
m79NB6z352oOza3DJ25tSnUuuhBT52UUuGSMNNawUhFPD5wnHYwS2MZ4/hMz
LUlNH7QYTAtt3bXYe+RMWkCGPpxaLme+W2CErjU/+79d0Ie7F5ipDp6G+Ouc
eqVtHAfeqn7sKfneADe5ZypYT3KgLkqZVx7FxZBY12mHtxxIYud5F0RwMfUy
vWfjOw44P9BMObOXi/ekSbdEMxxoZRm9iA/iomVJTMBeGQf67zsku4u4yJEF
VOUxCSwxI55NmHLxyw3TH6Q8Aq7lTYdNpghqd026yUwIMHZsFetPELSjV1jQ
zAi0ydrbNUYJxvmR5Up8Aj6iXoPPfQSnFNbc5toT2Df7/u/HbQT7AmkMLw8C
J130uNGVBGWZjTN+QgLCqTJhaAVBds3h/iBPAir5vATfMoJezNnbEV4ECiY3
PKYKCbbUTgQe20Wg8ty2eJUsgq9fXXPPDCQQY/+sRCGT4LKVYfzsYAKCUd+2
j+kEN4YOMH4JJdBoE8p5dYTg7uyCD1fCCaQNvfboiCeYXO83IN739S8rKq45
lmDhCKv5xo8EVlhJixujCdYrP79THUmgfTCx9av4HzXaQIo=
        "]]},
      Annotation[#, "Charting`Private`Tag$7441#2"]& ], 
     TagBox[
      {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVxXk01AkcAPAxKCvK0TCZMcxPUqLJmCXnfDGuNCQrUpSrS488pZX7SLYc
m0htE1FUqilH1qTefF+NlaFiPbXuHF0KLYMMtccfn/dhhsXsiCSTSCT+f/7/
KtdMUBNFxlov5wkTEQ+PdXvvjo8go7SF2tn+Ow89omL17ILJOOIyVR/bwMOp
Cw0XJd5k1LQXJDXV8dBxEopfW5DxqNncCh8hDwcE/vnf5hVwk3q1afw1HurJ
U9I8sxTw1gvNg5I8HhbXd0YMC0h41Xd4ZF8YD20VU7LdvL+JtTqK7flKPKww
Iq3eWrkgpin2njt+xwWXMtrfClfOidXMTikH7HTBpML1o9am0+K0564Dn746
483tgWHpGhPiXKML9x+VO+P1/hT/vs1vxfTpxffg4ow/PI+rmPrUKy5seOaQ
8s4J/WWrRD6kVnE5y7hgvsAJ3+H6ngTqLa4ls4S3lu2ESpocDfdHndyQlouz
ub2AmsvVx5eU33BjwhWahVmAP1W+keW1vucq/Zz6NdME8L1VZIiByhQ3PEPP
x7Sci1RO5BZO7AxXohx6vG7MEaV5/OR5r3nu9LHjfwk3OqJRaP7ftmNy7g7+
LTaR6oABWVzbIOl3bqOOiv/SU3u89OvaniUrBfDxzI72ptijLDs09SFLESaO
sLYvD7TDV8EJme4GyhCYVBXNLrXF3FiHsqKJZSCT2Wd1f7FB1l2bypcjKlAS
8j10iGODVcYjT6QNqnDYYsgq9NQWvJ4S6VicrgYrvuR5+PdYY8E/htf5cSuh
ruwAcZ9hjTdCJBqjTA0427hvJuOoFSb7FvEu6GtC1JOs3Ed1P2JJva9JzWot
0G2MDzso5yDN6i3FbFELZDo5rFw+B4vbihb0Z7WhZ79EolNoiQmpeh9jBlfD
pIGh75pRNpZfyzu94SkFOiSeevnWbBT30WlBTTogCiq9fSjZAt3ZGQ/HK3Sh
a5cW5/HLzfiHQNFn+goVZJ41WSe0N6PQePfUrpw1kOs2dNGvZRP2MK46bojW
g7aO+XJBtDkubVTIjDlAA12H/XZ1XzdiTsCWLsp2OjQnaj8VXTZF1ZKzVMtt
+pAh0OnLY27ADrd2tUYXBvQUPTjiJjRBEmVU7YqpAZzbe/7zpN86PL+omp6k
ZQiBai1LEf1rsS+xID3otCGknbVZlCYboWv9mV2fFwzBecQ9jrKOwOo57Ts2
8UzQpt1JNK8xRJ5HjpL1OBN+2VY6driagWFxrlP2n5nQ7cmKcC9lYFopudd5
kglMdxw1KmRgkyzpnvc0E8ROIyP9CQxkl8cG7ZczYdZq3bC3JwOZ8qD7xaoE
7GEKB9gf9PH7bfM9MlMCzOcev5Ib6yP99bib3IyAhBnvna/X6KMt+aYFiUVA
85eh7jp1fYwPJJarWRIQ8kmh+8gsHSeUdGuN7AgoeuPaNSihY38wScXPi4AF
6fOXT8LpKM95PB3IJ8D1WYhPWQAdqfUnB0J8CDjXPPUi0YuOfqqztYf9CGCh
5guOJR2lDR+DM3YTEPnAv72KTMcPw1UeOcEE1NS+88qco+Ey9QjL/L0EfLt3
om3vOA2dwwdVfgsnoLj6kpT6Jw335V+eKYskYPiG6dbZZhqmiAIHKw8QsKmy
qbVTREPBGKX19iECTlZs8xTepaFoVVddTRQBbWUDz86U0/BfKKdLFQ==
        "]]},
      Annotation[#, "Charting`Private`Tag$7441#3"]& ], 
     TagBox[
      {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVznk41HkcwPExVHiUaS5S05gfFZp23MeI35eMmcl9LUYjKbW7bHaQUiJX
pKLDVKtRtCFXRVJodz6lLZRHuoUKqUw0JcdjHG37x/t5/ftmRcb6RxEJBILX
j/63GGfLaqOJUKxrJ6IGCiHhmXdY4jYi0K5/P8TzF4IgWmLgKCZCrqi1MdFX
CMpTDWfuehMhoTR0WbenEJw/I+kLCyIIHJNfFvGE0CcLypubUgPl9ts/r7ET
goEq5YAwUw3wfzwCuAZCkNZ3beuXEaAvJsIz4q0AuOopB9295+RMmGn5EimA
C0YE6sbSaTlbo9qma5QPs+kPhy4vmZTrHxvqnNvLh+QTJoN2ZmNyTfJx5c55
d7jkGxKZRhqVt2T6aZnnusPF3pSgHvMhefpoxiUbHXfQ6oi/oPz0Ss46h/+R
fYwHQeO6jT6ENvkhnGRpyuDBezDpTtKvwKee+yfpFruBxlJrEv9WF26+ubKJ
t9YNli5arJhd8Bbncw4bt97cAIGlb8ePtn3At070UfLXb4APtlHhTE0lvrGa
N1fa6gr61lH21pJvuE0oM0bNwxXaj3rtn/KYwr97patXdLqA0Za8r9x3KrzA
SlVQvMkFgjNxrqh9Hl+n+66q9w2CP48Zd8/aqqETPQO3folGMH5wS2oTRx1N
OpaXxb3C4bk4KYPPXICyfM8aVw84wxGJ0/mC0YWo0r3xVNaME3BqHEo7BzRR
t0kz5SPBCcpWDdxpb9BGRSPvMxX09XAxJcpZmqaDVqJV/CwLR8j/bnjRK34J
qkjlUyvsuVAefpc0yCKhtuKTz2J8HWC/X4HbKcZS9K2mpaQx0B5O1/utqaWS
UffGhfJzYjtYbjtEY8+QUVBb3COj3bYgfVAwzZigoB6rlhGL/TaQlGowHPua
iqZSnebenLSGkr+OZpu20FBnWHv46itWIO9ZsVzUTEe1Ro4PJhosgW+Z3qS4
oIdMO56tjeq0gHsydZ+xIn1UGRl4WvzUHC6vClOG5ixDWdemRz894UD3ymJn
050GiHM71sdL8yeYXauWEbtjORouq7kHNDbkBNs/ofmuQF0++OoENzPQPn1Y
38qTgToenTnr4GkCj9wf6tzcsBK5SPSuccSrgUAb1CkyY6L+p8N1UfnGcHJG
Oy2ZbIikpMzWmkIMevblp4myDdEu3bh7NvcNgVefGzoybYgKw7Q7eqcZUDlJ
qXZIZCGJAOzj9AzATZCjYadgoZJmxq7s3XSIjOcp14+wUG2kNTNkBx0OnCO+
cv3MQne0PNpMgunQPJ58xXuMhRTBexjttnSwLJGItqtYyGL88b86kzRgqURX
pdoYamLn0E8k0GC+at2mcTMMdRWN3ZBJqLDihcJdxcZQv5tW5O9bqMAlXrIg
cDD09RNTx9mPCokh2CIdKwyRuV4Rb8ypMKqhV2fkiCHR83JN7AsFesUEzQAP
DA0sEYeW76SAKufvsRAvDI1dj1ffE04B/fq9feE+GFIT59YIvCkQoD1R91sA
hsyqbqgp1lGgvWFYnB6GIQmfXMkeJcPH/jJBjhhD6Z9NAud6ybBw8TarvM0Y
Oi7F5zseksF162vNwq0YqhuM8Y+tJkNE3tlv56MwdDs3YxaXkSGlMeR16Q4M
PbYoLCMdIYPsHa2t6tcffy+v+vbvI0Oj7pNrtdEYUqXeV9VGk+E/PLBBgg==

        "]]},
      Annotation[#, "Charting`Private`Tag$7441#4"]& ]}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->False,
  AxesLabel->{None, None},
  AxesOrigin->{0., -18.420680743952325`},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& )},
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     BoxData[
      FormBox[
       StyleBox[
        RotationBox["\"y-dist\"", BoxRotation -> 0.], Bold, 11., 
        RGBColor[1, 0, 0], FontFamily -> Times, StripOnInput -> False], 
       TraditionalForm]], 
     Scaled[{0.4, 0.95}]], 
    InsetBox[
     BoxData[
      FormBox[
       StyleBox[
        RotationBox["\"\[Mu]-dist\"", BoxRotation -> 0.], Bold, 11., 
        RGBColor[1, 0, 0], FontFamily -> Times, StripOnInput -> False], 
       TraditionalForm]], 
     Scaled[{0.7, 0.95}]], 
    InsetBox[
     BoxData[
      FormBox[
       StyleBox[
        RotationBox[
        "\"Planck+BAO[Extrapolated]\"", 
         BoxRotation -> -0.017453292519943295`], Bold, 11., 
        GrayLevel[0], FontFamily -> Times, StripOnInput -> False], 
       TraditionalForm]], 
     Scaled[{0.7, 0.15}]], 
    InsetBox[
     BoxData[
      FormBox[
       StyleBox[
        RotationBox["\"This Work\"", BoxRotation -> 0.], Bold, 11, 
        RGBColor[0, 0, 1], FontFamily -> Times, StripOnInput -> False], 
       TraditionalForm]], 
     Scaled[{0.65, 0.73}]], 
    InsetBox[
     BoxData[
      FormBox[
       StyleBox[
        RotationBox["\"CMB\"", BoxRotation -> 0.], Bold, 11, 
        RGBColor[0, 1, 0], FontFamily -> Times, StripOnInput -> False], 
       TraditionalForm]], 
     Scaled[{0.045, 0.18}]], 
    InsetBox[
     BoxData[
      FormBox[
       StyleBox[
        RotationBox["\"Ly\[Alpha]\"", BoxRotation -> 0.], Bold, 11, 
        RGBColor[1, 0.5, 0], FontFamily -> Times, StripOnInput -> False], 
       TraditionalForm]], 
     Scaled[{0.22, 0.22}]]},
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameStyle->GrayLevel[0],
  FrameTicks->FrontEndValueCache[{{
      Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
       MachinePrecision, RotateLabel -> 0], 
      Charting`ScaledFrameTicks[{Log, Exp}]}, {
      Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
       MachinePrecision, RotateLabel -> 0], 
      Charting`ScaledFrameTicks[{Log, Exp}]}}, {{{{-20.72326583694641, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "9"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm], {0.01, 0.}}, {-18.420680743952367`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "8"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm], {0.01, 0.}}, {-16.11809565095832, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "7"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm], {0.01, 0.}}, {-13.815510557964274`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "6"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm], {0.01, 0.}}, {-11.512925464970229`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm], {0.01, 0.}}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm], {0.01, 0.}}, {-25.328436022934504`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-24.635288842374557`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-24.229823734266393`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-23.942141661814613`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-23.7189981105004, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-23.536676553706446`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-23.38252587387919, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-23.248994481254666`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-23.131211445598282`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-23.025850929940457`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-22.33270374938051, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-21.927238641272346`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-21.639556568820566`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-21.416413017506358`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-21.234091460712403`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-21.079940780885142`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-20.94640938826062, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-20.82862635260424, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-20.030118656386467`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-19.624653548278303`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-19.33697147582652, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-19.11382792451231, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-18.931506367718356`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-18.7773556878911, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-18.643824295266576`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-18.526041259610192`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-17.72753356339242, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-17.322068455284256`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-17.034386382832476`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-16.811242831518264`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-16.62892127472431, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-16.474770594897052`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-16.34123920227253, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-16.223456166616145`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-15.424948470398375`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-15.01948336229021, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-14.73180128983843, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-14.508657738524219`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-14.326336181730264`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-14.172185501903007`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-14.038654109278484`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-13.9208710736221, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-13.122363377404328`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-12.716898269296165`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-12.429216196844383`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-12.206072645530174`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-12.02375108873622, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-11.86960040890896, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-11.736069016284437`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-11.618285980628055`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-10.819778284410283`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-10.41431317630212, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-10.126631103850338`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-9.903487552536127, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-9.721165995742174, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-9.567015315914915, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-9.433483923290392, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-9.315700887634009, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-8.517193191416238, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-8.111728083308073, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-7.824046010856292, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-7.600902459542082, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-7.418580902748128, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-7.264430222920869, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-7.1308988302963465`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-7.013115794639964, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-6.907755278982137, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}}, {{-20.72326583694641, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-18.420680743952367`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-16.11809565095832, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-13.815510557964274`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-11.512925464970229`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-25.328436022934504`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-24.635288842374557`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-24.229823734266393`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-23.942141661814613`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-23.7189981105004, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-23.536676553706446`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-23.38252587387919, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-23.248994481254666`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-23.131211445598282`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-23.025850929940457`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-22.33270374938051, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-21.927238641272346`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-21.639556568820566`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-21.416413017506358`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-21.234091460712403`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-21.079940780885142`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-20.94640938826062, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-20.82862635260424, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-20.030118656386467`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-19.624653548278303`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-19.33697147582652, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-19.11382792451231, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-18.931506367718356`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-18.7773556878911, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-18.643824295266576`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-18.526041259610192`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-17.72753356339242, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-17.322068455284256`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-17.034386382832476`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-16.811242831518264`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-16.62892127472431, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-16.474770594897052`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-16.34123920227253, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-16.223456166616145`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-15.424948470398375`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-15.01948336229021, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-14.73180128983843, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-14.508657738524219`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-14.326336181730264`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-14.172185501903007`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-14.038654109278484`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-13.9208710736221, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-13.122363377404328`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-12.716898269296165`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-12.429216196844383`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-12.206072645530174`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-12.02375108873622, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-11.86960040890896, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-11.736069016284437`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-11.618285980628055`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-10.819778284410283`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-10.41431317630212, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-10.126631103850338`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-9.903487552536127, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-9.721165995742174, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-9.567015315914915, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-9.433483923290392, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-9.315700887634009, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-8.517193191416238, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-8.111728083308073, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-7.824046010856292, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-7.600902459542082, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-7.418580902748128, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-7.264430222920869, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-7.1308988302963465`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-7.013115794639964, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-6.907755278982137, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}}}, {{{-2.3025850929940455`, 
        FormBox[
         TagBox[
          InterpretationBox[
           StyleBox["\"0.1\"", ShowStringCharacters -> False], 0.1, 
           AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}}, {0., 
        FormBox["1", TraditionalForm], {0.01, 0.}}, {2.302585092994046, 
        FormBox["10", TraditionalForm], {0.01, 0.}}, {4.605170185988092, 
        FormBox["100", TraditionalForm], {0.01, 0.}}, {6.907755278982137, 
        FormBox["1000", TraditionalForm], {0.01, 0.}}, {9.210340371976184, 
        FormBox[
         TemplateBox[{"10", "4"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 
        0.}}, {-2.8134107167600364`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.659260036932778, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.5257286443082556`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.4079456086518722`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-1.6094379124341003`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-1.2039728043259361`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.916290731874155, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.6931471805599453, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.5108256237659907, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.35667494393873245`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.2231435513142097, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.10536051565782628`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       0.6931471805599453, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.0986122886681098`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.3862943611198906`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.6094379124341003`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.791759469228055, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.9459101490553132`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.0794415416798357`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.1972245773362196`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.995732273553991, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       3.4011973816621555`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       3.6888794541139363`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       3.912023005428146, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       4.0943445622221, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       4.248495242049359, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       4.382026634673881, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       4.499809670330265, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       5.298317366548036, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       5.703782474656201, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       5.991464547107982, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.214608098422191, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.396929655216146, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.551080335043404, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.684611727667927, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.802394763324311, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       7.600902459542082, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.006367567650246, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.294049640102028, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.517193191416238, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.699514748210191, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.85366542803745, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.987196820661973, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       9.104979856318357, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       9.903487552536127, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       10.308952660644293`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       10.596634733096073`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       10.819778284410283`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       11.002099841204238`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       11.156250521031495`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       11.289781913656018`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       11.407564949312402`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       11.512925464970229`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}}, {{-2.3025850929940455`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {0., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
       2.302585092994046, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
       4.605170185988092, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
       6.907755278982137, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
       9.210340371976184, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-2.8134107167600364`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.659260036932778, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.5257286443082556`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.4079456086518722`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-1.6094379124341003`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-1.2039728043259361`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.916290731874155, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.6931471805599453, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.5108256237659907, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.35667494393873245`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.2231435513142097, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.10536051565782628`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       0.6931471805599453, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.0986122886681098`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.3862943611198906`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.6094379124341003`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.791759469228055, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.9459101490553132`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.0794415416798357`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.1972245773362196`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.995732273553991, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       3.4011973816621555`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       3.6888794541139363`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       3.912023005428146, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       4.0943445622221, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       4.248495242049359, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       4.382026634673881, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       4.499809670330265, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       5.298317366548036, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       5.703782474656201, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       5.991464547107982, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.214608098422191, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.396929655216146, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.551080335043404, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.684611727667927, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.802394763324311, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       7.600902459542082, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.006367567650246, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.294049640102028, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.517193191416238, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.699514748210191, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.85366542803745, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.987196820661973, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       9.104979856318357, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       9.903487552536127, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       10.308952660644293`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       10.596634733096073`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       10.819778284410283`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       11.002099841204238`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       11.156250521031495`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       11.289781913656018`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       11.407564949312402`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       11.512925464970229`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}}}}],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{444.24395751953125`, Automatic},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, "AxesInFront" -> True},
  PlotRange->NCache[{{-2.3025850929940455`, 
      Log[
      10000]}, {-21.874558383443436`, -9.210340371976182}}, \
{{-2.3025850929940455`, 
    9.210340371976184}, {-21.874558383443436`, -9.210340371976182}}],
  PlotRangeClipping->True,
  PlotRangePadding->None,
  Ticks->{
    Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
     MachinePrecision, RotateLabel -> 0], 
    Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
     MachinePrecision, RotateLabel -> 0]}]], "Output",
 CellChangeTimes->{3.920477902776787*^9, 3.920477981647797*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"d242042f-3d8b-4225-93d9-c9d75893d119"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   GraphicsBox[{{GraphicsComplexBox[CompressedData["
1:eJxkm3c41f///+2RPc6wOefY59AwG86jjCKzQpRQykhSEUVDRhJFW8mIpBRl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       "], {{
         {RGBColor[0.87, 0.94, 1], EdgeForm[None], 
          GraphicsGroupBox[{
            PolygonBox[{{648, 2707, 2708, 588, 444, 93, 1, 457, 313, 196, 115,
              64, 35, 486, 342, 226, 145, 94, 519, 375, 261, 180, 2, 458, 314,
              197, 116, 65, 36, 3, 4, 459, 315, 198, 117, 66, 37, 5, 460, 316,
              199, 118, 67, 38, 6, 461, 317, 200, 119, 68, 39, 7}}], 
            PolygonBox[CompressedData["
1:eJwl0DtOQkEUBuDhoYUlsQU1wUajG1AqdoBYKNiY+GjgUqgrsBRsTDDa+FiB
sgKj20AM6gJ8oJZ8E4sv5//P5E4md247qTTTIYQUGzwJ3akQzhnJO3zYX9Eg
z9CuQl8+iTsXtPV86v+OrH4gp7nTF/QLeYk1+dFcsf8xd/mUryk6O9PnaerT
+rGc40Ev8Brv4Flus8kqv3Z7fMk3JMzwZldlIHeoMeHeQ7sM93qJP3mfb/mW
FrO8262z5ZsX/TS+Q+7YFajrk/pR/Fdm1iybPbPnbFG+lFvmcnyLOQaYhSvY

             "]], PolygonBox[CompressedData["
1:eJwt1XdslWUYhvFTTbRsCkJZiRQcLIXSAk6WshUBZTiBgqAWQcDRzaasRFkF
leFkKYJGhihDE7eyN7jiYA9Homx/j/GPi+u+n+98zTnf974vaVnDegy9LJFI
JOGkf6Yps0snEiVINiuFzeYt8aWcg3aoh0NmvfGzPAN94bbEFrNW+ErORXuc
0R/H3/Ii1EcZbDVrja/lPHTAWf0J/CMvRgMc1vvgF3km+qEstpm1wTdyPjri
nJ6NM/ISXBu/Sa+He+SNPI4bulYO2/W2+FYuQCc0whGz+/GrPAv9key+HLMr
sEovjx3yHdgsF6IzbkAF7DS/E1vkInTBjThq9gB+k2cjK561v51rdiVW6xWx
S26HrXIz19+UR8lV5AlyFdyln+chOCsvRWMc0x/EIbkEA+L9uC/PLBlr4nfq
8+TGSNF3c3tsk5u7tkgeLVeVJ8pVcbd+gZ/EOXkZmuC4/hAOy3MwMN6x+/LN
SmFtPBd9vtwEPeVPuZL5Hu4Qz9tsu96CF+tP8xg9lYtjDXEqd+IP4llwV9cv
ykPRXz+vt+IVei6/pV/HJXp9dJM3cbr5CX4YR+S5uNq15+NZcu34rbyeH431
JhfIg7h0vFd+nwviu8R75QX6cE7nXvwZT+TKru+VO8Z713foN/ESfaxcTZ4k
V4s1ql/iYcgyv6C35pV6Hr+tX89z4jdzA+7OH/N4bvr/Xn4k0I/qt8V9+nP8
oj4o1r5caFYm1pi8itfF2pEXyiPib8Ue58+5mK9yfV88/1hb+k79Zl6qP8Pj
9Oo8OfYwV+fOvC7WEXdzPcFP6QP4otqG39WXx7kiz5UbIkM/xX0D82P67bxc
z+GX9Nr8QqxFTuOuvCGeKQ+O/clF+mAuG2ubV3Mhfxjrll/RR3JGnDH8Rewr
1/bHd8cueTxquDZFr4EucT+P4e5xfvJwfSBf0tvye3o+vxPnXTz3eKfciHvw
JzyBM10/LfcL9ON6y7hPf1lOk6fLdfBYnCv6qMhcLvYNr+Ei/sj1dH5Vz4z9
qh+I74vd8i2uLZOfjfNDr8lT9WyuGd8rXo88Iinx338KK+Lcwe+xt3BCnoc6
PjNDrxt7Ms4qfbRcPta4vJbXmzeVX5ObIVU/GOdVnBPme/RbY3/GHpFrydPk
Wrg3zh/8EXsAJ+X5qOszM/VrYn3pKXE+yBWwQc/QX5ebx17Sv4s9jL1yMe6L
syXWKL6P9YJ98iT0xOXuH2mWhJWxR/FnrFWckhcgG5V8bqxZRWyMtYEfYu9i
vzwZvWJvxDPGj3Hu4IA8Bb3jXeCvWDM4LS/EEFSOfWSWgk16pv6G3CKejf5T
7HcclKeiD/4FDXjlGg==
             "]]}]}, {}, 
         {GrayLevel[0.85], EdgeForm[None], 
          GraphicsGroupBox[{
            PolygonBox[{{1501, 2703, 2704, 891}, {1486, 2705, 2706, 1046}}], 
            PolygonBox[{{996, 2701, 2702, 741, 1327, 1143}}], 
            PolygonBox[{{1487, 2697, 2698, 738, 691, 1292, 1108, 961, 856, 
             782, 739, 692, 693, 1293, 1109, 962, 857, 783, 740, 1326, 1142, 
             995, 890, 816, 694, 1294, 1110, 963, 858, 1374, 1190, 1043, 784, 
             1348, 1164, 1017, 1416, 1233, 1467, 912, 1394, 1210, 1063}}], 
            PolygonBox[{{1066, 2689, 2690, 656, 1259, 1075, 928, 823, 749, 
             706, 657, 1260, 1076, 929, 824, 750, 707, 1302, 1118, 971, 866, 
             792, 658, 1261, 1077, 930, 825, 1364, 1180, 1033, 1424, 1241, 
             751, 1333, 1149, 1444, 1002, 1408, 1225, 897, 1384, 1200, 1053, 
             708, 1303, 1119, 972, 867, 1375, 1191, 1044, 1427, 1244, 793, 
             1351, 1167, 1447, 1020, 1417, 1234, 915, 1397, 1213}}], 
            PolygonBox[CompressedData["
1:eJwNzLsvg3EYhuHXaekuoRVi7t7WaTdL7F+LCgObUdFOJkN1YnGKwYLFZJDQ
RuKQ+ANMJqeWWeIa7jzP/fze7xstrc6sdEdEFxIU+yKqqYgavnojcjjsiRhH
2+EtBtwk9gfbPNKo279teRzxCXRsObfrtne+hTvboK1oe+QLSPgp70eGT/Md
/U/f1l/0ur6mX+uXMiv35Jtsyl3/besFHLudxKx9n6fw4z3PK/qHt039Xq/q
S/q5fiaHZUO+yhvZ9F1alviT2zKG0LB3bGM44VP4tRXcbtg+eQ3L/IKPoOU9
w+f0A/nsvSJb/Eou8n+avzak
             "]], PolygonBox[CompressedData["
1:eJwV0Mkug2EYhuHPlIgN1WJtx44qZ8ABsDC0NR0AERaGGvaGhKUuRJyBjaE1
JWo6DVRbjoCN61/ced7nft//S9ru+cXRhfoQQh2W8KDstoSwh/6GEC701qYQ
xhtDeNTTiKHMX+IK12hzM+GmZJdBO774Pn6V/9RzSKLAx/hJ/knPIo5hbp/7
NR9iWS/oPTg2v0fvy4rv++WafibLbjcxgKJdOzdl96xPI4Eqf4O4XdruhZtB
B2p8kl/nv/QtpHDLJ/gM/6rPohMj3AH3Zz7Cil7Uz2WvzMuP6LfJb28MyA29
4nYbg7jj79Fhl7V74+bQhR8+xef4qr6DIYxxea4ZJ9H/qZfMSZyaa9E78h+C
Wj0A
             "]], PolygonBox[CompressedData["
1:eJwV0jdMVWEYxvEP0MU6ikbKhVXdpVom6+BgGxEUUHFUBgcpV7AlKF3BkhiV
ooNgYqIBF6NSEhUuiYmJk24Wqi7q7xue/P/P+37nnJxzb6LszIGa9BBCmqSk
OyOExhUhJCWL71oeQsuyEP7yNulweFYvkAf6efvXvIQf5L28D1diC37CEZx3
3Va8oH+Pz5C3ZhvNys3e65VSpvfp66SVf8ZRzLbbjdf1f7xdOl0/pxfKQ71U
DjlzW18lC/YFeh2/jz/s63BMT/KT/CnPlXfOZukV/INdleTIHrMbZkEu8yns
MD/LR/gQbsIe/IpvsMu95nmRPHJ2mxw2v6OvlkX7Qr2e/7Sr5+P8Ij/Fh/gg
JuKz8AuOuSabH+cfnauWY3q/nhnfQd+rt/I0ucKn8QV22p3DUX0YN2MvfsNu
913A4vi7Obddjtjd1dfIkn2R3sB/2TXwCf4cm/TTOKw/xjwcdz6Hn+BT8RtL
uT6gr5eEvk9vi78ZpuNVTGGXXS1/xbfITfdajP8t6bfbIUft7+lr5bd9sd7I
Z+N/ik/yZl7Dn/EnmI8TzubySj4dv7PkyS3zHlkyL5UBs53yx6zE+aTZnH5J
Js0SZlVmqfjuUqEP6hskX9+vt/MMucZn8CX+B9o0dgM=
             "]], PolygonBox[CompressedData["
1:eJwV08lTz3Ecx/FvmxRmcOWCNpTlL7BWJEm2Ay4OzFhKi33GkcgyY8aQNUuR
pciafZsxTrKWKOrE3RJFHp/Ds9f79Xx/+jTf3+/bqBUlRcWxURTFYJIfrQlR
tDM5iirxJD6KbuoT5Un5VZ5wuEdOxeW4KJqJP9xLjHZmNd/KFWOl3qCPQIo+
Tz9krpfxcr9skw/kUfut8qk+Kfw99/2W09Bgl41ergVjnFvDt3ElSEUN/4eb
jkY9B33cK5xCLz8DV/hc/OWmhGflvutVeM2lcGu5D/p6rNIb9ZE4aO6Uj2Wa
XaE8rCfgmH7a7/eZZ+KqPgv/uDc4g798Npr42ejn3iLVPev4dq4U6TjL/+Ny
cE3PQ4SpzlZyP8x7wvPrt8JzyRR5WHbJp/KdO9Jksf7R2TJkoJbv53JxXZ+D
GLzn68LL4Hdm2d3g8hGLVj6dL+E/6eUYi/lcNTcAx/VzzsVws8O7o283PzfP
NS81nzFflEPlAflRxtlNM+8y/zTvRZt7Mrj1XIdegXE4z8fyefwtvQDx+MDX
I85ujt3t8L4hAe38WL6U79Q3YDwu8PF8Pt8cvk8s08/qw8Iz6dP13eZf5h3m
l+Z94d0w3w7fs0yV1bJbPgvP5N5xskz/7OxGZOIin8DP5e+Ezw6J+MRfwgC7
Aru7XBEGooMfz5fzX/RNyAp77giXGP4n9W36s/CZyMmyRn6TL+RldyTKefo9
ZxcgCZ18Axox0L7Q/j6/EMn4zGfyFXyXvhkTcIVP4ueH/119EZbrtfpwDNJn
6FXmOtmj75Qt4bnl/vCey2Y9LTyX+7L0DeZuuy2YiKt8Ml/EP9QXYzC6+CYM
sltg94hbgiH4D/xxnaM=
             
             "]]}]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}, {{}, {}, 
         TagBox[
          {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
           LineBox[{588, 444, 93, 1, 457, 313, 196, 115, 64, 35, 486, 342, 
            226, 145, 94, 519, 375, 261, 180, 2, 458, 314, 197, 116, 65, 36, 
            3, 4, 459, 315, 198, 117, 66, 37, 5, 460, 316, 199, 118, 67, 38, 
            6, 461, 317, 200, 119, 68, 39, 7, 648}], LineBox[CompressedData["
1:eJwt1Hds1VUchvFbTZQNBaGsRAqiLIXSAg5kylYElOEECoJaEAHFbjZlJQrI
UBlOlqJoZIgyNHEre4OocbCHQqJsP9/EP54+73vO/TX3nt85JzVzWI9nkhKJ
xAl/inFxbJZb4Fs5G+1QB4eN9cZv8kz0RQlsMdYS38k5aI/z+lP4R16MuiiJ
rcZa4Xs5Fx1wQX8a/8pLUA9H9D74XZ6FfiiFbcZa4wc5Dx1xUc/CeXkpal+T
SMzW6+B+eSOP5/rmSmO73gY/yvnohAY4auwh/CG/jP4o5rlsY9dhlV4GO+S2
2CwXoDNuRVnsNH4PtsiF6ILbcMzYw/hTno3MWGv/O8fY9Vitl8MuuR22yk3M
vyOPlivKE+WKuFe/xENwQV6GhjiuP4LD8hwMiPfjudx4t1gTv1OfLzdEsr6b
22Ob3NTcYnmMXEmeJFfCffplHoqL8nI0+n/PPIoj8lwMjHfsuTxjxbE21kVf
IDdCT/lLLm98D3eI9Ta2XW/GS/TneKyewkWxhziFO/EnsRbc1fwVOTZuf/2S
3pI/0HP4Xf1mnqPXRTd5E6cZP8mP4ag8DzeaezHWkmvEb+X1/ETsNzlfHsQl
4r3yx5wf3yXeKy/Uh3Ma9+KveBJXML9X7hjvXd+h385L9XFyZXmyXDn2qH6V
hyHT+GW9Fa/Uc/k9/RaeG7+Z63F3/pwncGPzp+THA/2Y3jye01/gV/RBsffl
AmMlY4/Jq3hd7B15kTwi/leccf6ai/gG8/ti/WNv6Tv1O3iZ/jyP16vwlDjD
XIU787rYR9zNfIKf1QfwFbU1f6iviHtFnifXR7p+mvsGxo/rd/MKPZtf1Wvw
S7EXOZW78oZYUx4c55ML9cFcKvY2r+YC/jT2Lb+uj+T0uGP4mzhX5vbHd8cu
eQKqmpuqV0WXeJ7HcndzSTxcH8hX9Tb8kZ7H78d9F+se75QbcA/+gidyhvkz
cr9AP6G3iOf01+RUeYZcE0/GvaKPjsyl49zwGi7kz8yn8Rt6RpxX/UB8X+yW
7zS3XB4V94dejafpWVwtvle8HnlEUvwoZyjuHfwVZwsn5fmo6TMz9VpxJuOu
0sfIZWKPy2t5vfHG8ptyE6ToB+O+invC+B79rjifcUbk6vJ0uToeiPsHf8cZ
wCl5AWr5zCz9pthfenLcD3JZbNDT9bfkpnGW9J/iDGOvXIQH426JPYpDsV+w
T56MnrjW8yONJWFlnFGcjb2K0/JCZKG8z40zVg4bY2/g5zi72C9PQa84G7HG
+CXuHRyQp6J3vAuciz2DM/IiDEGFOEfGkrFJz9DflpvF2ui/xnnHQXka+mC6
z/wHeA/j1w==
            "]], LineBox[CompressedData["
1:eJwV0L1NQmEYBeBPRAcwtiAk0mhkAbRyA8QQBRsTfxp+CnQCS8HGShvUCZAJ
iK6hEtABVEBLnq94cs55b7i5IXvcKNYXQghlpsoJ33qXGilGbkXe9Ot4S4TQ
tlMc2Em7pSfo2Rv2nb7Fnv4iC+4zecqP/sC6Z7d2jrq9al/pKwzsNOP4Dt71
Nods8+d2xq/+SIM1Pt1KfOgdKix574XbIs/2Dv/6ORP9iSYZvtz2OfKboX0T
v0PvuKWp2sv2ZfyvZFLuyr7se7ap3+tNmY/fIl/lHFIzKpE=
            "]]},
          Annotation[#, "Charting`Private`Tag$4392992#1"]& ], 
         TagBox[
          {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
           LineBox[{656, 1259, 1075, 928, 823, 749, 706, 657, 1260, 1076, 929,
             824, 750, 707, 1302, 1118, 971, 866, 792, 658, 1261, 1077, 930, 
            825, 1364, 1180, 1033, 1424, 1241, 751, 1333, 1149, 1444, 1002, 
            1408, 1225, 897, 1384, 1200, 1053, 708, 1303, 1119, 972, 867, 
            1375, 1191, 1044, 1427, 1244, 793, 1351, 1167, 1447, 1020, 1417, 
            1234, 915, 1397, 1213, 1066}], LineBox[CompressedData["
1:eJwNzLsvg3EYhuHXabFLaIWYu7d16G6WWKUtJQxsRnWaTIa2E4tTDBYsJoOE
NhKHxB9gMjn1Y5a4hjvPcz/v7/tGyitTyx0RMYOv7ogsDrsixtDujLhFf09E
0f5gm0MKNfu3LYcjPo7ElvV2zfbON3FnG7CVbI+8giI/5X1I80m+q//pO/qL
XtNX9Wv9UmbknnyTTVn337aex7G3E5i27/Ne/LjneFX/cNvQ7/UtfVE/18/k
kGzIV3kjm75LyTJ/8nYeg2jYE9soTngBv7a8t+u2T76NJX7Bh9FyT/NZ/UA+
u1dli1/JBV6S/xA4NYU=
            "]], LineBox[CompressedData["
1:eJwV0jdMVWEYxvEP0Mk2WiLlwqruUi2TBQYH24ggoAIjOjhIs5ugdAVLYlSK
DoCJiQZcjNIS9YKJiYmTbhaqLsrvG578/8/7fufcnHNuorT2UE1KCCEp6Wkh
7FsdQsuqEP7xNulIDWFOz5VH+nn7N7yQH+a9vA/XYAt+xlFccN1OvKD/cLZJ
3pltNSsze69XSqnep2+UVv4FxzDDbj/e1P/zdul0/byeJ4/1IjnizF19rSza
5+r1/CH+tK/HCb2Zn+ZDPEvGnU3Xy/kHuyrJlANmt8yCXOVJ7DCv46N8GLdh
D37Dt9jlXgs8X544u0uOmt/T18mSfZ7ewH/ZNfBJfpGf4cN8EBPxt/ArTrgm
g5/kH507JSf0fn1TfAb9oN7KU+Qan8GX2Gl3Fsf0EdyOvfgdu913EQvid3Nu
txyzu6+vl2X7fL2R/7Zr5FP8BV7Sq3FEf4rZOOl8Jq/gyfiOpUwf0DdLQi/W
2+I3w1S8jrPYZXeOv+Y75LZ7LcX/lvTb7ZHj9g/0DfLHvkBv4nPxP8Wn+WVe
w5/zZ5iDU85m8Uo+E9+zZMsd8x5ZNi+SAbO98tes0Plms3n9ikybJcyqzGbj
s0u5PqhvkRy9RG/naXKDf8JX2G23ArT8dOA=
            "]], LineBox[CompressedData["
1:eJwV09lTjmEcxvGn5ZXEDE45QaWi4i8gqSwVynKAEwfMWIrIOuPQlmXGjFF2
IhJlJ/s2YxzJWraoI87tUT73wbfrd31/d3fzvO/TiEWVZRVxURTl+PEwMYqu
xaIoVx6VX+SR+Cj6JSfifEIUTcYf7hlGOrOUb+cqsFhv1ochVZ+h7zc3ykS5
R3bIu/Kg/Ub5SB8X/p77fss8NNsVoIdrwyjnlvEdXCXScIz/w01Ci16Iv9xz
HEcPn48LfBH+cRPcs5X7ptfgBZfKLefe6iuxRG/Rh2OfuVM+kOl2M2WtHsMh
/YTf/2uejIv6FPRyL1GPf3wBLvFT0ce9Qpp7VvDvuFUYjZN8L1eIy/o0RJjo
7Dbuu3lneH79engumSprZZd8JF+7I11W6O+drUIGTvF9XBGu6NMRhzd8AyK/
M8XuKleMeLTzo/lK/oO+GpmYxdVx/XBYP+1cHDc1vDv6ZvMTc4l5vrne3CQH
y73yvUywyzNvN/8w70KHezK4ldxHfQ2ycIaP56fx1/VSJOIt34gEu+l2N8L7
hhje8Zn8Kr5Tr8YYnOUT+WK+NXyfWKCf1IeEZ9In6TvMP81bzM/Mu8O7Yb4R
vmeZJutkt3wcnsm9WbJK/+TsWoxFEx/jS/ib4bNDEj7w59DPrtTuFleG/vjI
j+FX85/1dcgOe+4AlxT+J/VN+uPwmcjx8pj8Kp/K8+5IkjP0286WIxmdfDNa
0N9+pv0dfjYG4BM/ll/Dd+nrkYMLfDI/K/zv6nOwUD+lD0WKnq/XmBvkL32r
bAvPLfeE91y26unhudyXrVebu+02IBcX+QF8GX9Pn4uB6OIvIcWu3O4+Nw+D
wnvK/QfJEJx8
            "]], 
           LineBox[{738, 691, 1292, 1108, 961, 856, 782, 739, 692, 693, 1293, 
            1109, 962, 857, 783, 740, 1326, 1142, 995, 890, 816, 694, 1294, 
            1110, 963, 858, 1374, 1190, 1043, 784, 1348, 1164, 1017, 1416, 
            1233, 1467, 912, 1394, 1210, 1063, 1487}], LineBox[CompressedData["
1:eJwV0Ekyg1EYheGrqzIjHWMzZtKwAxbAQJNEtwAZMNBEswGqGMpAKTsw0SS6
KtFtA+lYARNPBm+d77zfvbfq/4dWClOrHSGEApJdIVx2htDXE8JMdwhPehYR
1PgrXOMG/c7MOlO1yyGKOj/Kb/BfehEplPkIP8c/63nEMMEdcL/mI6zpZX0Y
J+aP9vuy4X5SburnsubsDtKo2EW5ebsXfQFxNPlbxOyydq/cIhJo8Sl+i6/r
u8jgjo/zOf5NX8IAJrlD7s98jHW9ol/IEVmSn+1vk9/eSMttveHsHsZwzz8g
YZe3e+eWMYgfPsMX+aa+j3FMcyWuF6ft/6lXzSmcmVvtd+Sj+//osTvR
            "]], LineBox[{741, 1327, 1143, 996}], LineBox[{891, 1501}], 
           LineBox[{1046, 1486}]},
          Annotation[#, "Charting`Private`Tag$4392992#2"]& ], 
         TagBox[
          {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
           Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVzjlOglEUBtBrwSAOWNhZgcIS7LTRWJEoQ0VJS4K1iS2FwwaUcRO4A1mA
sAMFJaGhseb8xcn7vnuTl1to3dc6OxFR4SUTcZGO+PJeMZOf+E5F9PQ93vRb
Cnzq50zlRzZyi385xYdcZiJnsxEPclteeZus5RPzV/lSnnmvmcvH5l35xvus
/7ihr+/zrt9RJM3CbsnA7oCeWZVTMvzaDc0P6es1zpKb+LMbmecZ6HVK7CZ3
2o3NjxjqDcrkkj/ctQWROSW5
            "]], LineBox[CompressedData["
1:eJwV1FWUVlUchvEz6MyIINJDD4NBx1BiMdIYg4oSSimlrAVDmEsFxQKky7ii
hhhSb6Thjo4buhatC2Xokhn19794vvd59z71nbPPyRo4snteSpIk+X4upSbJ
gvQkKYd5aUnSA6f56zjH62Ibfwrb+Vhc54Nwh9d5KElm81xZSv/L8Rbq5TFf
74l6KI2/zS0yXgEL9F6oj0dw2Vwh8s1VxEJjvdEAZbDWWF38zocjBwf0TjjI
J+OK/RfrlbBIfwsN8SiumltivDLy9bfRCNv1NtjBx+EGH4y7/DH/aQ7vJsvq
1xxjqZ6BxXofNEY5rDNWD2v5CFzifXCZ17D/VP4CPyg7o5mxQ/qUuJ+Ou8xY
FSzRU819zHNkX/0M747zvAl28Kexk3+J8liv18c6nod2OKR3wWE+FUV8BFLw
pGP/JF+TN5y/gFdFA32pbdPkJ3o/fla+gQu8KXbyZ9DYNrvi/sqv9I6R+k0+
BPd4BWyI42I9L2mbz/jIWCuyb6wtY4V6TTlNb88Py644wqehmOehBG663uWy
GpaZ649m2KU/i918PG7xofiHV8RG3hAb+MPO9Xk8Ezkq1mb811gL+hW9lpyu
vyQ76Ef4i8jWj+qV5Pdxf2M7/d/4T3hefyDWqvw53iN5y/Vmxz6x5oxtlKWM
f8HbydGx/nn/eK76VT1TztBflh31o3EtaK4f0yvLCXGPYjv9Pz4KbfUHYy3K
X+Rt514hq6PAdgPQPPbHpniG2MTHoBOOxTlxnM/EHfuv1GtguZ7uuJ/yd/g5
+SZaGruoV5GT4j7JFvpu/hya6Hv0snJ8vLPya/02fy+emX5ff1zOjfeLb479
4nkZ2xzfDzk21ob8QC/kA2Id6tf02nKm/orsrB8PRwv9hJ4hJ+qzeBL3nKfG
e+7/rZI1scLcuzjPe+AP3hJ74rlib7zrce38m7g38n0UxX/HFt4UW+KbZrtx
/MP4LsX9wnWeZXxWrBt+QubiJJ+NFHNj9LR4d1zXalkLK80NRCtUxdb4fmAr
/whdcVLvhlN8DkrEfdLTY/071hqZiVXmBqE1quG+uSIU41fztbHa+GBc4D3R
yrH+jHPLH+J95XtjrWEf/xZ3+TAU8yds9yN/VVaPd8Oxf9OzsEYfgjbYp+dg
P/8uvqe2/x+UadUk
            "]], LineBox[CompressedData["
1:eJwVz7kuRAEUgOEz1tHSIrEVKrE0mMLoLAlRoCViD421JngBCk/BDP0sD2DG
AxgVoZKokBif4sv5z0nuvbkdy7tzO4mIWCHXGNFPriHigAmq9REZt05u7Ku8
6AXe9DAPeoySbk5GnOgz/WVuknL7tbeStw+Q14d86CU+9SRPeoaKvqTWs3v2
JGHPml3c6jVGaKPgNkhBHzFFxT7Ls76izrv27U306msz4X5ndpPR67zqRd71
KCWdps8zZXuLeWo/19/mFlXdTlEPUdTHTFPDvVsPWb1BirJ9nEd9wY/e/v9P
5n3jDwoHNX8=
            "]], 
           LineBox[{1567, 1988, 1845, 2092, 1732, 2062, 1919, 2115, 1658}], 
           LineBox[{2024, 1881, 2102, 1771, 2074}]},
          Annotation[#, "Charting`Private`Tag$4392992#3"]& ], 
         TagBox[
          {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
           Dashing[{0, Small, Small, Small}], 
           LineBox[{2659, 2393, 2635, 2515, 2145, 2521, 2401, 2305, 2243, 
            2203, 2558, 2438, 2345, 2283, 2179, 2544, 2424, 2329, 2267, 2227, 
            2146, 2522, 2402, 2306, 2244, 2204, 2180, 2147, 2523, 2403, 2307, 
            2245, 2205, 2181, 2148, 2524, 2404, 2308, 2246, 2206, 2182, 
            2684}], LineBox[{2149, 2525, 2405, 2309, 2247, 2207, 2183, 2150, 
            2526, 2406, 2310, 2248, 2208, 2184, 2545, 2425, 2330, 2268, 2228, 
            2151, 2527, 2407, 2311, 2249, 2209, 2185, 2152, 2528, 2408, 2312, 
            2250, 2210, 2186, 2546, 2426, 2331, 2269, 2229, 2153, 2529, 2409, 
            2313, 2251, 2211, 2187, 2154, 2155, 2678}], 
           LineBox[CompressedData["
1:eJwV02WUF2UYhvHBhKXboJaSVBRFwgRUkFApARGEo2DAriCdi3EsUjpslm5p
JAQFVEql/ALSqIR0q7/nw7XXfb/P7PnPzDtvaof0JmlZkiTJ9Kdz1iQ5kC1J
XkcKNutTMARn9X4ogr36EnTBQf0NZMcWPRP/ye+jAo7rQ5GGdByy1hk5sFXP
m5IkE+RHMVVP9A/kiqgur+UT1lPlGXITDNPPcX8URVWzlbzP+u3yl/ILXI/r
8mZeapZNHik/gIt6OX2+3BoN5R38pvXD3AU5sU3PZzZRfgzT9Cz6h3IzrsQ1
+Lt4b3zSvCTP1JtiuH6eB6AY7jf7lv+wfof8ldyG6/MTvIWXmaXIn8jVcEkv
ry+I50IjeSd3465mR+Q05MLd1pbwduv55Uny45iuj8AFeSCKY79+p2u+lp/G
cj27Pkp+EA/LP8T+8mWzCrxQf5nbcGPexW9xN/Ojcjqe03PzPbyUO/Ev5gV4
st6Sa8d98Y9x77G35jfwR3plnNJL6bPiPWOkfpEHoUTsodkqPmC9iDxFfpEb
8JO8Ne6FV5jn4NF6C67Oj/CG+A75inlF/ib+P55FPxbfAfKgitkyfpV/NSvI
n+qtuA7X5p94ptmN8sexB6gpr+N/rJeWZ8svcXOuH++Du8Yem1+SM5CKg3pR
65nxTWKlnlMfE99ZnBN5I1+1XkleJL/CbfkZ3s3dubv5n/EbcWb0vHwvL+fX
+DfzQvxZfP9cl+vwzzzL7CZ5SOwhasnr+bT1MvIcuT23iO8m3guPMrvMg1Ey
vlvrq/mQ9WLyVLktN+KneFu84zgL5rl4rP4814xzxpviDPI188q8WO/I7fhZ
3sM9uIf5X3EW4rzp+fi+2HfeYVZY/jzOFmbrN+tD5eZchc9YKyvPjd/HaP0K
v41ScQ7M1vBh68XlaXI7bsz1eDuvMsstj4t3het6T/wd3xPyY6c+B7e4bljs
Bc7qY3BVfgelcUQv4ZrpsZ9YrefRx8sP4V+9F47HPqMAdulzcavrhsfz45w+
Ftfkd1EGR/U16I0T8f5QELv1eRiHPuiLfuiPARiIQTjp2p4ohD36fIzHdf09
lMUxfS0ycErvhcL4Xb/N/X0R5xML9Kz6CLlqPJv8PZ+3fpc8T+7A/wPfbt5V

            "]]},
          Annotation[#, "Charting`Private`Tag$4392992#4"]& ], 
         {RGBColor[0.87, 0.94, 1], LineBox[{650, 651, 649}], 
          LineBox[{654, 655, 653}], LineBox[{1484, 1485, 1483}], 
          LineBox[{1489, 1499, 1488}], LineBox[{1491, 1500, 1490}], 
          LineBox[{1493, 1502, 1492}], LineBox[{1494, 1193}], 
          LineBox[{1497, 1505, 1496}], LineBox[{1498, 1506, 659}], 
          LineBox[{1504, 1503}], LineBox[{2132, 2133, 2131}], 
          LineBox[{2136, 2142, 2135}], LineBox[{2138, 2143, 2137}], 
          LineBox[{2141, 2144, 2140}], LineBox[{2680, 2681, 2679}], 
          LineBox[{2683, 2687, 2682}], 
          LineBox[{2686, 2688, 2685}]}}}], {}}, {{{}, {}, 
       TagBox[
        {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
         LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ/ZpBaNclb36HLe+s0lm4DA/wJodUZcci+PpHp1mx
5CP4DfZ7+rWnIvhh51UXnt6B4Juscj+z4zaC3y/L+uwsgwCcf7yA40i1EILP
Jh/Ts0QVwT/5qfthsQWC73fx7pT/ngj+La4GI7ZYBF/D30XvZB6C/2vHk21G
DQj+5dqrmuKTEfw83xe/ti9B8AUqvLdd3o7gm53o+jf1FIIvp/xmicgdBJ/3
5lxTvvcI/v6ZhSpHGATh/PKtU/9+EUbwN3+bmnxGDcHf5LRDPcECwd/+Uuta
njeCXz97/yPLWAT/dJFBzeo8BF926cf/0xsRfKNHVx46TEbwfas41qUsQ/Df
mEuw6+9E8P0YvPZtPYXgb1M+E7/9LoL/MLAgvvQ9gj9h6YfXNxmE4Hy3kINJ
O4UR/H28W8xDVRF8W6Xv37ItEPw6xxgRey8E37lt7r4d0Qg+v5p+8No8BH/u
hUeucQ0IvtG1Z0pdkxF8b8bjPTHLEHw185Mhr7cj+BwnpNm/nkLw1yZPEN99
B8G/pvJwi/o7BJ/VscmGn1EYzv+e7qq0WQjBn1i+el23DIKv3S5onaKG4AMA
N4hTBw==
          "]]},
        Annotation[#, "Charting`Private`Tag$4556499#1"]& ], 
       TagBox[
        {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
         Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ/ZpBaNclb36H2t3T0tyEjQ7wJodUZcci+PpHp1mx
5CP4DfZ7+rWnIvhh51UXnt6B4Juscj+z4zaC3y/L+uwsgwCcf7yA40i1EILP
Jh/Ts0QVwT/5qfthsQWC73fx7pT/ngj+La4GI7ZYBF/D30XvZB6C/2vHk21G
DQj+5dqrmuKTEfw83xe/ti9B8AUqvLdd3o7gm53o+jf1FIIvp/xmicgdBJ/3
5lxTvvcI/v6ZhSpHGATh/PKtU/9+EUbwN3+bmnxGDcHf5LRDPcECwd/+Uuta
njeCXz97/yPLWAT/dJFBzeo8BF926cf/0xsRfKNHVx46TEbwfas41qUsQ/Df
mEuw6+9E8P0YvPZtPYXgb1M+E7/9LoL/MLAgvvQ9gj9h6YfXNxmE4Hy3kINJ
O4UR/H28W8xDVRF8W6Xv37ItEPw6xxgRey8E37lt7r4d0Qg+v5p+8No8BH/u
hUeucQ0IvtG1Z0pdkxF8b8bjPTHLEHw185Mhr7cj+BwnpNm/nkLw1yZPEN99
B8G/pvJwi/o7BJ/VscmGn1EYzv+e7qq0WQjBn1i+el23DIKv3S5onaKG4AMA
ANBfaw==
          "]]},
        Annotation[#, "Charting`Private`Tag$4556499#2"]& ], 
       TagBox[
        {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
         Dashing[{0, Small, Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ/ZpBaNclb34H945PqR0yxgd4k0OqsmMRfP2j06xY
8hH8Bvs9/dpTEfyw86oLT+9A8E1WuZ/ZcRvB75dlfXaWQQDOP17AcaRaCMFn
k4/pWaKK4J/81P2w2ALB97t4d8p/TwT/FleDEVssgq/h76J3Mg/B/7XjyTaj
BgT/cu1VTfHJCH6e74tf25cg+AIV3tsub0fwzU50/Zt6CsGXU36zROQOgs97
c64p33sEf//MQpUjDIJwfvnWqX+/CCP4m79NTT6jhuBvctqhnmCB4G9/qXUt
zxvBr5+9/5FlLIJ/usigZnUegi+79OP/6Y0IvtGjKw8dJiP4vlUc61KWIfhv
zCXY9Xci+H4MXvu2nkLwtymfid9+F8F/GFgQX/oewZ+w9MPrmwxCcL5byMGk
ncII/j7eLeahqgi+rdL3b9kWCH6dY4yIvReC79w2d9+OaASfX00/eG0egj/3
wiPXuAYE3+jaM6WuyQi+N+PxnphlCL6a+cmQ19sRfI4T0uxfTyH4a5MniO++
g+BfU3m4Rf0dgs/q2GTDzygM539Pd1XaLITgTyxfva5bBsHXbhe0TlFD8AEe
mGwD
          "]]},
        Annotation[#, "Charting`Private`Tag$4556499#3"]& ]}, {}}, {{}, 
      GraphicsComplexBox[CompressedData["
1:eJztVPs31GkcZgpRiZjkboaNdFG9r6JsIl3UirTSdnUZSZGM7d6pXPZkSY1d
LMJIF0mJWkrU90GJjpJYUiGXaIVG6DbSTpzxy/4LfnjPe55zPrfnOZ/Pw/Hw
d/ZiycjIXJa873+ocau6yQ4uppGmh88KKGyOyGu7r+TCofa+kX42RdjW9kXy
KlzsdJ77Zt0liivJHuZxDzj44wPbNiGRorKhfrbpMQ7yEr6ceSWgqK8xKbFT
5qDDe8NJi2CKyf0N6YILBii1/f2XWD5F34uLRvnUAGm6t6f1eVB8EIcsyLqk
DwGHF+7pRFEoXPooOFcPak3dSTm2FHbbVzEV53QRk3IwW8GcYq/S6gNWUToo
8as9u20ahfwU4beWLdo4o3/6WYYmhThsuUuJohbYuSkuncoUp6ITXvrVTB2e
h0XRNHddji9fA77GLcLwPoKjTpomWbpTcPzgP+VXuwlyOrzvxv2gPoLl3a+c
srg2GfucNs9P7CFofPLv2bEPVEby/0qNsryhpwyFlmJHv88EC/LCVOdkKOJs
8vlvjoMEWc69FsLN8iP9Xxpu3mBsykKooaWVtgKFj34Jz2tgkCnv7CwdM56i
aOD2TbduMVNUHDjv/USKLJs4y5CUz8yFleP870yhGHtn7Anbyo+MlL/9zVg+
z6qfCV5zIrR1IcXz3syBdJ9eplkt6uqWtRQ/57d8fKbew9jUJdTUeEv0Stkn
ZyrTzSwLGVxmd5xidYmubGVdBzOkXzxF/MxJHt7CNmZI/yIKEsi+ezGEC71G
zc6v4wkmCKs7q/lcyPIyTcrUCbYP6gRUuXPxnCl7HGxA8PGGeZrOHC7S3+9q
MDUj4M0Wu/V2cbB7INq1cAlBlU2m//QrHKzYkPX10E8EOw+XPxTwOXhcmHx8
oStB9g71yBgTDj5Parfv9iRI09vddqDGAEZbzdRS9xDwi+0MfUMN8DVvVd6m
I5J+4R4FdaoGqGFv38YOI2gSxRi4+uvjWkCQXMWfBBEFTw/lxuvh18OXj3pd
IDC73kjjqnUR+32fcgi8Zhmbn1uri+olf6c15BModw90pUbqYPIQfwLk1osa
8rSheGuvwvn7BPUuZjfn5WhhbdD06JNlBDK8ZL5niuYwn3KCLQER7dvKp2JI
/0qCIpZDV62RxjC/WoKT6fLXw+LVMdGjbp9qA0EHL04jhKUGlxmRY740Efhq
NidO0lLFuza/Gy/bCF6dcbWz8FRGeOoaT+YtQekhJ6PEKiU83cUSpb2T8J/P
uvQbTwFa5rlHBL2SfXT4fIzVw0KOKHZm4CeCgGT+gcKgQWZIrwGCcar7g+/l
ipmMB7qx7mKC/Vqnnyy4+olhNFWKQ/sJShbF3Ltl+oFJ6lsiaH5NsCmpd5yO
aS/TaaVk5/9YUu/+bW/VTBEjLHu/QvM6gcfGdZ0r3bqY1je2XtFJEj5H/V9H
7ulg4vbO8FkcRLB8Ror5W9k3w/W8CKbb2tiuntvPzBJH8CMIBfuY3/xvPW+Z
MisHY/nFFKqLFv+4TKeJYaFCIHamGKhodptgX2RtHzE1eL3EbxTZGg7t59us
o9a7B2a/luSX2P/4qEBkPTuOazJTROGski0nt7CfKRXmBnhJ+jvO88k697CV
kTW0fLExVjK/kmNZw70qayleLliqU58h+h9mu+TkZ+/ijtSTYun8Si7tyi2N
5iP9pVjKVxovvR8plvqtNF56b1I86sejfjzqx6N+POrHw/g/rx9mWg==
       "], {{{}, 
         {GrayLevel[0.85], EdgeForm[None], 
          GraphicsGroupBox[
           PolygonBox[{{1, 88, 89, 34, 33, 32, 31, 30, 29, 28, 27, 26, 25, 24,
             23, 22, 21, 20, 19, 18, 17, 16, 15, 14, 13, 12, 11, 10, 9, 8, 7, 
            6, 5, 4, 3, 2}}]]}, 
         {GrayLevel[0.85], EdgeForm[None], 
          GraphicsGroupBox[
           PolygonBox[{{71, 86, 87, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 
            45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 
            61, 62, 63, 64, 65, 66, 67, 68, 69, 70}}]]}, {}, {}, 
         {GrayLevel[0.85], EdgeForm[None], 
          GraphicsGroupBox[PolygonBox[{{72, 84, 85, 77, 76, 75, 74, 73}}]]}, 
         {GrayLevel[0.85], EdgeForm[None], 
          GraphicsGroupBox[
           PolygonBox[{{81, 82, 83, 78, 79, 
            80}}]]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}}, {{}, {}, 
         {RGBColor[0, 1, 0], PointSize[0.011000000000000001`], 
          AbsoluteThickness[1.6], 
          LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
           18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 
           34}]}, 
         {RGBColor[0, 1, 0], PointSize[0.011000000000000001`], 
          AbsoluteThickness[1.6], 
          LineBox[{35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49,
            50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 
           66, 67, 68, 69, 70, 71}]}, 
         {RGBColor[1, 0.5, 0], PointSize[0.011000000000000001`], 
          AbsoluteThickness[1.6], LineBox[{72, 73, 74, 75, 76, 77}]}, 
         {RGBColor[1, 0.5, 0], PointSize[0.011000000000000001`], 
          AbsoluteThickness[1.6], 
          LineBox[{78, 79, 80, 81}]}}}], {{}, {}}}, {{{}, {}, 
       TagBox[
        {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
         Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV0X1QzHkcB/Dd1YPrCmXt2tvadjf9ejynfHNXi/0c5SFsD0uczUPydBWl
B9VpmJwixUgeqmPXdhE1HXlY4bKf1CB2NDSupdSqpqdRKYWr6L73x2fe85r3
P++Zj2RLbOg2DovFWkXv//xb++Z0RTQHX3wK36tmERQPNHDNIjl4zjq8q4Q6
Y/6TvLD1HNwhUa2roFY06nLHlnFwPPAXv1rqt9YnjgUwHGTUa772UFukLMp4
ZWLjb/6KTB82wSBFSSI7jI3SXPkZA3XbaJwyBFiY4C7VjXIILlzWPZBgGNOz
xrfXZZkTPPKy12C785P+lCIzoc+SYDXXNFYl+KBPS7cWBVgRDO7+dfBT0zt9
iNLuXL01wfv21tNtZnXoPS8NXZs9laCNU9OF7C0v9cNnQwvQluDroiXCG1cu
6adGCQ4u4RL0FHlxXw0a5F5Vd9laHsGeShvxVrVJLr/atHq2gGDJTV5D5eYe
+Wpp48ITQoKLGYc9KWPv5VVJvm6dDgTNQ+tLOcUjcrudwq7dYoIfF2UE4/i/
8timRplBSvBunsr13fWv8tt907eGOxNcWuDYeOgKG5QmXY7JheDyFdODy59P
go9KstLXnaDP9/y2HFcLyNzu1VrrSbBy0N49c+1ksB+d/I3zDwSdO72z592y
Ao3nZotKL4KF6UE1rZY2kCQXmckJ3Tuxq6LIeyqENujyC+cRrA9ThE95OA3s
LepZbr4E+ZpOP2OLLby7Uz2RLSPY7sfJEA3ZwTSFcKJtAcE/+y+q0J4L4vTh
5zFA8GpeoE3s3Bnwk89l2dNFBK8FJ69IjeCB7EhTSngA3RvhMjKRxYe8e0m6
t0vpvyONqXnqmTAY23tUFkjQkGabffCJAGQ1Ld6PVxJsObwieX/bd3DsbPke
tyCCiZ2T6z8OC8FrZfu1/SEEJ8IVN56IHKBGk19jsZrgP7Wn4suICFSJrrsi
wwhq/SPvd0U4gqnrx96hdQSb1xfE5y8QQ3Sz5GuYiqBb1QPZvkdiCKyIt7u6
gWCcx5yn326QAM958ajvZoIb7ESPi7ol0C3oTynYQjDAPDi764AUSspnPvXY
RnBAu/hQFNcJ7khKHa7vICi/fbv3g9oJXvB4ljZRBLOMsXwPn1lgLGXXFsYQ
TI2/XLGzehZ06B/xv+wm6KErSu8IdAb/W8PRyj0EjeZv+VNMzpC7XJvXnED7
ZxrhwmgGOja6hvrtJdjN1v1RtosBd1Vfmz/1JR+DUBDHQOza6wlB1OLzn4XD
iQyMBs0/vZWaFxNiX7qfgWk/BxuPU3OsJjnwTjKwwCllYzu1MWC7qL+SgdNd
j6JykgmeSU1Tq+4x8Lo9Z+wMtbL8pKiuigGxKSRHS/2MqxcVP2CgzNhUrqOu
aec7rjcwUF038N5E/Vd6nePDVgb6yvjJPikEY261aua2MTD3crMlULv1jDhq
OxhIKdbmB1IXB0vFaT0MTDrvcXcTdaHjPrH3BwYEx+VfsqjXKXMvaEYY2HTU
7Pgp6hmHS8Q2nxm4mFkn0lCf6G8Qd48zMOeAEm5Sr5L2XlgzwUDSvpnP71Nb
hbEkNWwXuJf8JqKO+nEWTzvHzAVYiUVDDdQZVZ4StYULLInb8XsL9X//aTON

          "]]},
        Annotation[#, "Charting`Private`Tag$4562289#1"]& ]}, {}}},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->False,
    AxesLabel->{None, None},
    AxesOrigin->{0.9820786545835201, -18.420680743952325`},
    CoordinatesToolOptions:>{"DisplayFunction" -> ({
        Exp[
         Part[#, 1]], 
        Exp[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Exp[
         Part[#, 1]], 
        Exp[
         Part[#, 2]]}& )},
    DisplayFunction->Identity,
    Epilog->{
      InsetBox[
       FormBox[
        StyleBox[
         RotationBox["\"y-dist\"", BoxRotation -> 0.], Bold, 11., 
         RGBColor[1, 0, 0], FontFamily -> Times, StripOnInput -> False], 
        TraditionalForm], 
       Scaled[{0.4, 0.95}]], 
      InsetBox[
       FormBox[
        StyleBox[
         RotationBox["\"\[Mu]-dist\"", BoxRotation -> 0.], Bold, 11., 
         RGBColor[1, 0, 0], FontFamily -> Times, StripOnInput -> False], 
        TraditionalForm], 
       Scaled[{0.7, 0.95}]], 
      InsetBox[
       FormBox[
        StyleBox[
         RotationBox[
         "\"Planck+BAO[Extrapolated]\"", 
          BoxRotation -> -0.017453292519943295`], Bold, 11., 
         GrayLevel[0], FontFamily -> Times, StripOnInput -> False], 
        TraditionalForm], 
       Scaled[{0.7, 0.08}]], 
      InsetBox[
       FormBox[
        StyleBox[
         RotationBox[
         "\"\\!\\(\\*OverscriptBox[\\(W\\), \\(~\\)]\\)=Gaussian, \
\\!\\(\\*SubscriptBox[\\(C\\), \\(\[Rho]\\)]\\)=200\"", BoxRotation -> 0.], 
         Bold, 11, 
         RGBColor[0, 0, 1], FontFamily -> Times, StripOnInput -> False], 
        TraditionalForm], 
       Scaled[{0.81, 0.38}]], 
      InsetBox[
       FormBox[
        StyleBox[
         RotationBox[
         "\"\\!\\(\\*OverscriptBox[\\(W\\), \\(~\\)]\\)=Top-hat, \
\\!\\(\\*SubscriptBox[\\(C\\), \\(\[Rho]\\)]\\)=200\"", BoxRotation -> 0.], 
         Bold, 11, 
         RGBColor[0, 0, 1], FontFamily -> Times, StripOnInput -> False], 
        TraditionalForm], 
       Scaled[{0.81, 0.3}]], 
      InsetBox[
       FormBox[
        StyleBox[
         RotationBox[
         "\"\\!\\(\\*OverscriptBox[\\(W\\), \\(~\\)]\\)=Top-hat, \
\\!\\(\\*SubscriptBox[\\(C\\), \\(\[Rho]\\)]\\)=600\"", BoxRotation -> 0.], 
         Bold, 11, 
         RGBColor[0, 0, 1], FontFamily -> Times, StripOnInput -> False], 
        TraditionalForm], 
       Scaled[{0.81, 0.22}]], 
      InsetBox[
       FormBox[
        StyleBox[
         RotationBox["\"CMB\"", BoxRotation -> 0.], Bold, 11, 
         RGBColor[0, 1, 0], FontFamily -> Times, StripOnInput -> False], 
        TraditionalForm], 
       Scaled[{0.045, 0.18}]], 
      InsetBox[
       FormBox[
        StyleBox[
         RotationBox["\"Ly\[Alpha]\"", BoxRotation -> 0.], Bold, 11, 
         RGBColor[1, 0.5, 0], FontFamily -> Times, StripOnInput -> False], 
        TraditionalForm], 
       Scaled[{0.22, 0.22}]]},
    Frame->True,
    FrameLabel->{
      FormBox[
      "\"k[\\!\\(\\*TemplateBox[{\\\"Mpc\\\", RowBox[{\\\"-\\\", \
\\\"1\\\"}]},\\\"Superscript\\\"]\\)]\"", TraditionalForm], 
      FormBox["\"P(k)\"", TraditionalForm]},
    FrameStyle->GrayLevel[0],
    FrameTicks->FrontEndValueCache[{{
        Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
         MachinePrecision, RotateLabel -> 0], 
        Charting`ScaledFrameTicks[{Log, Exp}]}, {
        Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
         MachinePrecision, RotateLabel -> 0], 
        Charting`ScaledFrameTicks[{Log, Exp}]}}, {{{{-20.72326583694641, 
          FormBox[
           TemplateBox[{"10", 
             RowBox[{"-", "9"}]}, "Superscript", SyntaxForm -> 
            SuperscriptBox], TraditionalForm], {0.01, 
          0.}}, {-18.420680743952367`, 
          FormBox[
           TemplateBox[{"10", 
             RowBox[{"-", "8"}]}, "Superscript", SyntaxForm -> 
            SuperscriptBox], TraditionalForm], {0.01, 
          0.}}, {-16.11809565095832, 
          FormBox[
           TemplateBox[{"10", 
             RowBox[{"-", "7"}]}, "Superscript", SyntaxForm -> 
            SuperscriptBox], TraditionalForm], {0.01, 
          0.}}, {-13.815510557964274`, 
          FormBox[
           TemplateBox[{"10", 
             RowBox[{"-", "6"}]}, "Superscript", SyntaxForm -> 
            SuperscriptBox], TraditionalForm], {0.01, 
          0.}}, {-11.512925464970229`, 
          FormBox[
           TemplateBox[{"10", 
             RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> 
            SuperscriptBox], TraditionalForm], {0.01, 
          0.}}, {-9.210340371976182, 
          FormBox[
           TemplateBox[{"10", 
             RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> 
            SuperscriptBox], TraditionalForm], {0.01, 
          0.}}, {-25.328436022934504`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-24.635288842374557`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-24.229823734266393`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-23.942141661814613`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-23.7189981105004, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-23.536676553706446`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-23.38252587387919, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-23.248994481254666`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-23.131211445598282`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-23.025850929940457`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-22.33270374938051, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-21.927238641272346`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-21.639556568820566`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-21.416413017506358`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-21.234091460712403`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-21.079940780885142`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-20.94640938826062, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-20.82862635260424, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-20.030118656386467`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-19.624653548278303`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-19.33697147582652, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-19.11382792451231, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-18.931506367718356`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-18.7773556878911, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-18.643824295266576`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-18.526041259610192`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-17.72753356339242, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-17.322068455284256`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-17.034386382832476`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-16.811242831518264`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-16.62892127472431, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-16.474770594897052`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-16.34123920227253, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-16.223456166616145`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-15.424948470398375`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-15.01948336229021, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-14.73180128983843, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-14.508657738524219`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-14.326336181730264`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-14.172185501903007`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-14.038654109278484`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-13.9208710736221, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-13.122363377404328`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-12.716898269296165`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-12.429216196844383`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-12.206072645530174`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-12.02375108873622, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-11.86960040890896, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-11.736069016284437`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-11.618285980628055`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-10.819778284410283`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-10.41431317630212, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-10.126631103850338`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-9.903487552536127, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-9.721165995742174, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-9.567015315914915, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-9.433483923290392, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-9.315700887634009, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-8.517193191416238, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-8.111728083308073, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-7.824046010856292, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-7.600902459542082, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-7.418580902748128, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-7.264430222920869, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-7.1308988302963465`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-7.013115794639964, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-6.907755278982137, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}}, {{-20.72326583694641, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 
          0.}}, {-18.420680743952367`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 
          0.}}, {-16.11809565095832, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 
          0.}}, {-13.815510557964274`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 
          0.}}, {-11.512925464970229`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 
          0.}}, {-9.210340371976182, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 
          0.}}, {-25.328436022934504`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-24.635288842374557`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-24.229823734266393`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-23.942141661814613`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-23.7189981105004, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-23.536676553706446`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-23.38252587387919, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-23.248994481254666`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-23.131211445598282`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-23.025850929940457`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-22.33270374938051, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-21.927238641272346`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-21.639556568820566`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-21.416413017506358`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-21.234091460712403`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-21.079940780885142`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-20.94640938826062, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-20.82862635260424, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-20.030118656386467`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-19.624653548278303`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-19.33697147582652, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-19.11382792451231, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-18.931506367718356`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-18.7773556878911, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-18.643824295266576`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-18.526041259610192`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-17.72753356339242, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-17.322068455284256`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-17.034386382832476`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-16.811242831518264`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-16.62892127472431, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-16.474770594897052`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-16.34123920227253, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-16.223456166616145`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-15.424948470398375`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-15.01948336229021, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-14.73180128983843, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-14.508657738524219`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-14.326336181730264`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-14.172185501903007`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-14.038654109278484`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-13.9208710736221, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-13.122363377404328`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-12.716898269296165`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-12.429216196844383`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-12.206072645530174`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-12.02375108873622, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-11.86960040890896, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-11.736069016284437`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-11.618285980628055`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-10.819778284410283`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-10.41431317630212, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-10.126631103850338`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-9.903487552536127, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-9.721165995742174, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-9.567015315914915, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-9.433483923290392, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-9.315700887634009, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-8.517193191416238, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-8.111728083308073, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-7.824046010856292, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-7.600902459542082, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-7.418580902748128, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-7.264430222920869, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-7.1308988302963465`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-7.013115794639964, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-6.907755278982137, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}}}, {{{-2.3025850929940455`, 
          FormBox[
           TagBox[
            InterpretationBox[
             StyleBox["\"0.1\"", ShowStringCharacters -> False], 0.1, 
             AutoDelete -> True], NumberForm[#, {
              DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}}, {0., 
          FormBox["1", TraditionalForm], {0.01, 0.}}, {2.302585092994046, 
          FormBox["10", TraditionalForm], {0.01, 0.}}, {4.605170185988092, 
          FormBox["100", TraditionalForm], {0.01, 0.}}, {6.907755278982137, 
          FormBox["1000", TraditionalForm], {0.01, 0.}}, {9.210340371976184, 
          FormBox[
           
           TemplateBox[{"10", "4"}, "Superscript", SyntaxForm -> 
            SuperscriptBox], TraditionalForm], {0.01, 
          0.}}, {-2.8134107167600364`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-2.659260036932778, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-2.5257286443082556`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-2.4079456086518722`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-1.6094379124341003`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-1.2039728043259361`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-0.916290731874155, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-0.6931471805599453, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-0.5108256237659907, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-0.35667494393873245`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-0.2231435513142097, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-0.10536051565782628`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         0.6931471805599453, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         1.0986122886681098`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         1.3862943611198906`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         1.6094379124341003`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         1.791759469228055, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         1.9459101490553132`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         2.0794415416798357`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         2.1972245773362196`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         2.995732273553991, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         3.4011973816621555`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         3.6888794541139363`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         3.912023005428146, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         4.0943445622221, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         4.248495242049359, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         4.382026634673881, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         4.499809670330265, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         5.298317366548036, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         5.703782474656201, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         5.991464547107982, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         6.214608098422191, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         6.396929655216146, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         6.551080335043404, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         6.684611727667927, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         6.802394763324311, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         7.600902459542082, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         8.006367567650246, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         8.294049640102028, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         8.517193191416238, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         8.699514748210191, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         8.85366542803745, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         8.987196820661973, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         9.104979856318357, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         9.903487552536127, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         10.308952660644293`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         10.596634733096073`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         10.819778284410283`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         11.002099841204238`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         11.156250521031495`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         11.289781913656018`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         11.407564949312402`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         11.512925464970229`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}}, {{-2.3025850929940455`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {0., 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
         2.302585092994046, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
         4.605170185988092, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
         6.907755278982137, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
         9.210340371976184, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 
          0.}}, {-2.8134107167600364`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-2.659260036932778, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-2.5257286443082556`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-2.4079456086518722`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-1.6094379124341003`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-1.2039728043259361`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-0.916290731874155, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-0.6931471805599453, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-0.5108256237659907, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-0.35667494393873245`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-0.2231435513142097, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-0.10536051565782628`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         0.6931471805599453, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         1.0986122886681098`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         1.3862943611198906`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         1.6094379124341003`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         1.791759469228055, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         1.9459101490553132`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         2.0794415416798357`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         2.1972245773362196`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         2.995732273553991, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         3.4011973816621555`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         3.6888794541139363`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         3.912023005428146, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         4.0943445622221, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         4.248495242049359, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         4.382026634673881, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         4.499809670330265, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         5.298317366548036, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         5.703782474656201, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         5.991464547107982, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         6.214608098422191, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         6.396929655216146, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         6.551080335043404, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         6.684611727667927, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         6.802394763324311, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         7.600902459542082, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         8.006367567650246, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         8.294049640102028, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         8.517193191416238, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         8.699514748210191, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         8.85366542803745, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         8.987196820661973, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         9.104979856318357, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         9.903487552536127, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         10.308952660644293`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         10.596634733096073`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         10.819778284410283`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         11.002099841204238`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         11.156250521031495`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         11.289781913656018`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         11.407564949312402`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         11.512925464970229`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}}}}],
    
    GridLines->{None, None},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    ImagePadding->All,
    Method->{
     "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
      "AxesInFront" -> True},
    PlotRange->NCache[{{-2.3025850929940455`, 
        Log[
        10000]}, {-21.874558383443436`, -9.210340371976182}}, \
{{-2.3025850929940455`, 
      9.210340371976184}, {-21.874558383443436`, -9.210340371976182}}],
    PlotRangeClipping->True,
    PlotRangePadding->None,
    Ticks->{
      Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
       MachinePrecision, RotateLabel -> 0], 
      Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
       MachinePrecision, RotateLabel -> 0]}], ",", 
   RowBox[{"LogLogPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"k", "/", 
        RowBox[{"10", "^", "8.5"}]}], ",", 
       RowBox[{
        RowBox[{"k", "^", "2"}], "/", 
        RowBox[{"10", "^", "11"}]}], ",", 
       RowBox[{
        RowBox[{"k", "^", "3"}], "/", 
        RowBox[{"10", "^", "14"}]}], ",", 
       RowBox[{
        RowBox[{"k", "^", "4"}], "/", 
        RowBox[{"10", "^", "17"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0.1", ",", 
       RowBox[{"10", "^", "4"}]}], "}"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.920478537781852*^9, 3.920478586474361*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"2fb0bf34-4c07-4df6-b3f6-a774184c38e8"],

Cell[BoxData[
 RowBox[{
  GraphicsBox[{{{GraphicsComplexBox[CompressedData["
1:eJxkm3c41f///+2RPc6wOefY59AwG86jjCKzQpRQykhSEUVDRhJFW8mIpBRl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       "], {{
         {RGBColor[0.87, 0.94, 1], EdgeForm[None], 
          GraphicsGroupBox[{
            PolygonBox[{{648, 2707, 2708, 588, 444, 93, 1, 457, 313, 196, 115,
              64, 35, 486, 342, 226, 145, 94, 519, 375, 261, 180, 2, 458, 314,
              197, 116, 65, 36, 3, 4, 459, 315, 198, 117, 66, 37, 5, 460, 316,
              199, 118, 67, 38, 6, 461, 317, 200, 119, 68, 39, 7}}], 
            PolygonBox[CompressedData["
1:eJwl0DtOQkEUBuDhoYUlsQU1wUajG1AqdoBYKNiY+GjgUqgrsBRsTDDa+FiB
sgKj20AM6gJ8oJZ8E4sv5//P5E4md247qTTTIYQUGzwJ3akQzhnJO3zYX9Eg
z9CuQl8+iTsXtPV86v+OrH4gp7nTF/QLeYk1+dFcsf8xd/mUryk6O9PnaerT
+rGc40Ev8Brv4Flus8kqv3Z7fMk3JMzwZldlIHeoMeHeQ7sM93qJP3mfb/mW
FrO8262z5ZsX/TS+Q+7YFajrk/pR/Fdm1iybPbPnbFG+lFvmcnyLOQaYhSvY

             "]], PolygonBox[CompressedData["
1:eJwt1XdslWUYhvFTTbRsCkJZiRQcLIXSAk6WshUBZTiBgqAWQcDRzaasRFkF
leFkKYJGhihDE7eyN7jiYA9Homx/j/GPi+u+n+98zTnf974vaVnDegy9LJFI
JOGkf6Yps0snEiVINiuFzeYt8aWcg3aoh0NmvfGzPAN94bbEFrNW+ErORXuc
0R/H3/Ii1EcZbDVrja/lPHTAWf0J/CMvRgMc1vvgF3km+qEstpm1wTdyPjri
nJ6NM/ISXBu/Sa+He+SNPI4bulYO2/W2+FYuQCc0whGz+/GrPAv9key+HLMr
sEovjx3yHdgsF6IzbkAF7DS/E1vkInTBjThq9gB+k2cjK561v51rdiVW6xWx
S26HrXIz19+UR8lV5AlyFdyln+chOCsvRWMc0x/EIbkEA+L9uC/PLBlr4nfq
8+TGSNF3c3tsk5u7tkgeLVeVJ8pVcbd+gZ/EOXkZmuC4/hAOy3MwMN6x+/LN
SmFtPBd9vtwEPeVPuZL5Hu4Qz9tsu96CF+tP8xg9lYtjDXEqd+IP4llwV9cv
ykPRXz+vt+IVei6/pV/HJXp9dJM3cbr5CX4YR+S5uNq15+NZcu34rbyeH431
JhfIg7h0vFd+nwviu8R75QX6cE7nXvwZT+TKru+VO8Z713foN/ESfaxcTZ4k
V4s1ql/iYcgyv6C35pV6Hr+tX89z4jdzA+7OH/N4bvr/Xn4k0I/qt8V9+nP8
oj4o1r5caFYm1pi8itfF2pEXyiPib8Ue58+5mK9yfV88/1hb+k79Zl6qP8Pj
9Oo8OfYwV+fOvC7WEXdzPcFP6QP4otqG39WXx7kiz5UbIkM/xX0D82P67bxc
z+GX9Nr8QqxFTuOuvCGeKQ+O/clF+mAuG2ubV3Mhfxjrll/RR3JGnDH8Rewr
1/bHd8cueTxquDZFr4EucT+P4e5xfvJwfSBf0tvye3o+vxPnXTz3eKfciHvw
JzyBM10/LfcL9ON6y7hPf1lOk6fLdfBYnCv6qMhcLvYNr+Ei/sj1dH5Vz4z9
qh+I74vd8i2uLZOfjfNDr8lT9WyuGd8rXo88Iinx338KK+Lcwe+xt3BCnoc6
PjNDrxt7Ms4qfbRcPta4vJbXmzeVX5ObIVU/GOdVnBPme/RbY3/GHpFrydPk
Wrg3zh/8EXsAJ+X5qOszM/VrYn3pKXE+yBWwQc/QX5ebx17Sv4s9jL1yMe6L
syXWKL6P9YJ98iT0xOXuH2mWhJWxR/FnrFWckhcgG5V8bqxZRWyMtYEfYu9i
vzwZvWJvxDPGj3Hu4IA8Bb3jXeCvWDM4LS/EEFSOfWSWgk16pv6G3CKejf5T
7HcclKeiD/4FDXjlGg==
             "]]}]}, {}, 
         {GrayLevel[0.85], EdgeForm[None], 
          GraphicsGroupBox[{
            PolygonBox[{{1501, 2703, 2704, 891}, {1486, 2705, 2706, 1046}}], 
            PolygonBox[{{996, 2701, 2702, 741, 1327, 1143}}], 
            PolygonBox[{{1487, 2697, 2698, 738, 691, 1292, 1108, 961, 856, 
             782, 739, 692, 693, 1293, 1109, 962, 857, 783, 740, 1326, 1142, 
             995, 890, 816, 694, 1294, 1110, 963, 858, 1374, 1190, 1043, 784, 
             1348, 1164, 1017, 1416, 1233, 1467, 912, 1394, 1210, 1063}}], 
            PolygonBox[{{1066, 2689, 2690, 656, 1259, 1075, 928, 823, 749, 
             706, 657, 1260, 1076, 929, 824, 750, 707, 1302, 1118, 971, 866, 
             792, 658, 1261, 1077, 930, 825, 1364, 1180, 1033, 1424, 1241, 
             751, 1333, 1149, 1444, 1002, 1408, 1225, 897, 1384, 1200, 1053, 
             708, 1303, 1119, 972, 867, 1375, 1191, 1044, 1427, 1244, 793, 
             1351, 1167, 1447, 1020, 1417, 1234, 915, 1397, 1213}}], 
            PolygonBox[CompressedData["
1:eJwNzLsvg3EYhuHXaekuoRVi7t7WaTdL7F+LCgObUdFOJkN1YnGKwYLFZJDQ
RuKQ+ANMJqeWWeIa7jzP/fze7xstrc6sdEdEFxIU+yKqqYgavnojcjjsiRhH
2+EtBtwk9gfbPNKo279teRzxCXRsObfrtne+hTvboK1oe+QLSPgp70eGT/Md
/U/f1l/0ur6mX+uXMiv35Jtsyl3/besFHLudxKx9n6fw4z3PK/qHt039Xq/q
S/q5fiaHZUO+yhvZ9F1alviT2zKG0LB3bGM44VP4tRXcbtg+eQ3L/IKPoOU9
w+f0A/nsvSJb/Eou8n+avzak
             "]], PolygonBox[CompressedData["
1:eJwV0Mkug2EYhuHPlIgN1WJtx44qZ8ABsDC0NR0AERaGGvaGhKUuRJyBjaE1
JWo6DVRbjoCN61/ced7nft//S9ru+cXRhfoQQh2W8KDstoSwh/6GEC701qYQ
xhtDeNTTiKHMX+IK12hzM+GmZJdBO774Pn6V/9RzSKLAx/hJ/knPIo5hbp/7
NR9iWS/oPTg2v0fvy4rv++WafibLbjcxgKJdOzdl96xPI4Eqf4O4XdruhZtB
B2p8kl/nv/QtpHDLJ/gM/6rPohMj3AH3Zz7Cil7Uz2WvzMuP6LfJb28MyA29
4nYbg7jj79Fhl7V74+bQhR8+xef4qr6DIYxxea4ZJ9H/qZfMSZyaa9E78h+C
Wj0A
             "]], PolygonBox[CompressedData["
1:eJwV0jdMVWEYxvEP0MU6ikbKhVXdpVom6+BgGxEUUHFUBgcpV7AlKF3BkhiV
ooNgYqIBF6NSEhUuiYmJk24Wqi7q7xue/P/P+37nnJxzb6LszIGa9BBCmqSk
OyOExhUhJCWL71oeQsuyEP7yNulweFYvkAf6efvXvIQf5L28D1diC37CEZx3
3Va8oH+Pz5C3ZhvNys3e65VSpvfp66SVf8ZRzLbbjdf1f7xdOl0/pxfKQ71U
DjlzW18lC/YFeh2/jz/s63BMT/KT/CnPlXfOZukV/INdleTIHrMbZkEu8yns
MD/LR/gQbsIe/IpvsMu95nmRPHJ2mxw2v6OvlkX7Qr2e/7Sr5+P8Ij/Fh/gg
JuKz8AuOuSabH+cfnauWY3q/nhnfQd+rt/I0ucKn8QV22p3DUX0YN2MvfsNu
913A4vi7Obddjtjd1dfIkn2R3sB/2TXwCf4cm/TTOKw/xjwcdz6Hn+BT8RtL
uT6gr5eEvk9vi78ZpuNVTGGXXS1/xbfITfdajP8t6bfbIUft7+lr5bd9sd7I
Z+N/ik/yZl7Dn/EnmI8TzubySj4dv7PkyS3zHlkyL5UBs53yx6zE+aTZnH5J
Js0SZlVmqfjuUqEP6hskX9+vt/MMucZn8CX+B9o0dgM=
             "]], PolygonBox[CompressedData["
1:eJwV08lTz3Ecx/FvmxRmcOWCNpTlL7BWJEm2Ay4OzFhKi33GkcgyY8aQNUuR
pciafZsxTrKWKOrE3RJFHp/Ds9f79Xx/+jTf3+/bqBUlRcWxURTFYJIfrQlR
tDM5iirxJD6KbuoT5Un5VZ5wuEdOxeW4KJqJP9xLjHZmNd/KFWOl3qCPQIo+
Tz9krpfxcr9skw/kUfut8qk+Kfw99/2W09Bgl41ergVjnFvDt3ElSEUN/4eb
jkY9B33cK5xCLz8DV/hc/OWmhGflvutVeM2lcGu5D/p6rNIb9ZE4aO6Uj2Wa
XaE8rCfgmH7a7/eZZ+KqPgv/uDc4g798Npr42ejn3iLVPev4dq4U6TjL/+Ny
cE3PQ4SpzlZyP8x7wvPrt8JzyRR5WHbJp/KdO9Jksf7R2TJkoJbv53JxXZ+D
GLzn68LL4Hdm2d3g8hGLVj6dL+E/6eUYi/lcNTcAx/VzzsVws8O7o283PzfP
NS81nzFflEPlAflRxtlNM+8y/zTvRZt7Mrj1XIdegXE4z8fyefwtvQDx+MDX
I85ujt3t8L4hAe38WL6U79Q3YDwu8PF8Pt8cvk8s08/qw8Iz6dP13eZf5h3m
l+Z94d0w3w7fs0yV1bJbPgvP5N5xskz/7OxGZOIin8DP5e+Ezw6J+MRfwgC7
Aru7XBEGooMfz5fzX/RNyAp77giXGP4n9W36s/CZyMmyRn6TL+RldyTKefo9
ZxcgCZ18Axox0L7Q/j6/EMn4zGfyFXyXvhkTcIVP4ueH/119EZbrtfpwDNJn
6FXmOtmj75Qt4bnl/vCey2Y9LTyX+7L0DeZuuy2YiKt8Ml/EP9QXYzC6+CYM
sltg94hbgiH4D/xxnaM=
             
             "]]}]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}, {{}, {}, 
         TagBox[
          {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
           LineBox[{588, 444, 93, 1, 457, 313, 196, 115, 64, 35, 486, 342, 
            226, 145, 94, 519, 375, 261, 180, 2, 458, 314, 197, 116, 65, 36, 
            3, 4, 459, 315, 198, 117, 66, 37, 5, 460, 316, 199, 118, 67, 38, 
            6, 461, 317, 200, 119, 68, 39, 7, 648}], LineBox[CompressedData["
1:eJwt1Hds1VUchvFbTZQNBaGsRAqiLIXSAg5kylYElOEECoJaEAHFbjZlJQrI
UBlOlqJoZIgyNHEre4OocbCHQqJsP9/EP54+73vO/TX3nt85JzVzWI9nkhKJ
xAl/inFxbJZb4Fs5G+1QB4eN9cZv8kz0RQlsMdYS38k5aI/z+lP4R16MuiiJ
rcZa4Xs5Fx1wQX8a/8pLUA9H9D74XZ6FfiiFbcZa4wc5Dx1xUc/CeXkpal+T
SMzW6+B+eSOP5/rmSmO73gY/yvnohAY4auwh/CG/jP4o5rlsY9dhlV4GO+S2
2CwXoDNuRVnsNH4PtsiF6ILbcMzYw/hTno3MWGv/O8fY9Vitl8MuuR22yk3M
vyOPlivKE+WKuFe/xENwQV6GhjiuP4LD8hwMiPfjudx4t1gTv1OfLzdEsr6b
22Ob3NTcYnmMXEmeJFfCffplHoqL8nI0+n/PPIoj8lwMjHfsuTxjxbE21kVf
IDdCT/lLLm98D3eI9Ta2XW/GS/TneKyewkWxhziFO/EnsRbc1fwVOTZuf/2S
3pI/0HP4Xf1mnqPXRTd5E6cZP8mP4ag8DzeaezHWkmvEb+X1/ETsNzlfHsQl
4r3yx5wf3yXeKy/Uh3Ma9+KveBJXML9X7hjvXd+h385L9XFyZXmyXDn2qH6V
hyHT+GW9Fa/Uc/k9/RaeG7+Z63F3/pwncGPzp+THA/2Y3jye01/gV/RBsffl
AmMlY4/Jq3hd7B15kTwi/leccf6ai/gG8/ti/WNv6Tv1O3iZ/jyP16vwlDjD
XIU787rYR9zNfIKf1QfwFbU1f6iviHtFnifXR7p+mvsGxo/rd/MKPZtf1Wvw
S7EXOZW78oZYUx4c55ML9cFcKvY2r+YC/jT2Lb+uj+T0uGP4mzhX5vbHd8cu
eQKqmpuqV0WXeJ7HcndzSTxcH8hX9Tb8kZ7H78d9F+se75QbcA/+gidyhvkz
cr9AP6G3iOf01+RUeYZcE0/GvaKPjsyl49zwGi7kz8yn8Rt6RpxX/UB8X+yW
7zS3XB4V94dejafpWVwtvle8HnlEUvwoZyjuHfwVZwsn5fmo6TMz9VpxJuOu
0sfIZWKPy2t5vfHG8ptyE6ToB+O+invC+B79rjifcUbk6vJ0uToeiPsHf8cZ
wCl5AWr5zCz9pthfenLcD3JZbNDT9bfkpnGW9J/iDGOvXIQH426JPYpDsV+w
T56MnrjW8yONJWFlnFGcjb2K0/JCZKG8z40zVg4bY2/g5zi72C9PQa84G7HG
+CXuHRyQp6J3vAuciz2DM/IiDEGFOEfGkrFJz9DflpvF2ui/xnnHQXka+mC6
z/wHeA/j1w==
            "]], LineBox[CompressedData["
1:eJwV0L1NQmEYBeBPRAcwtiAk0mhkAbRyA8QQBRsTfxp+CnQCS8HGShvUCZAJ
iK6hEtABVEBLnq94cs55b7i5IXvcKNYXQghlpsoJ33qXGilGbkXe9Ot4S4TQ
tlMc2Em7pSfo2Rv2nb7Fnv4iC+4zecqP/sC6Z7d2jrq9al/pKwzsNOP4Dt71
Nods8+d2xq/+SIM1Pt1KfOgdKix574XbIs/2Dv/6ORP9iSYZvtz2OfKboX0T
v0PvuKWp2sv2ZfyvZFLuyr7se7ap3+tNmY/fIl/lHFIzKpE=
            "]]},
          Annotation[#, "Charting`Private`Tag$4392992#1"]& ], 
         TagBox[
          {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
           LineBox[{656, 1259, 1075, 928, 823, 749, 706, 657, 1260, 1076, 929,
             824, 750, 707, 1302, 1118, 971, 866, 792, 658, 1261, 1077, 930, 
            825, 1364, 1180, 1033, 1424, 1241, 751, 1333, 1149, 1444, 1002, 
            1408, 1225, 897, 1384, 1200, 1053, 708, 1303, 1119, 972, 867, 
            1375, 1191, 1044, 1427, 1244, 793, 1351, 1167, 1447, 1020, 1417, 
            1234, 915, 1397, 1213, 1066}], LineBox[CompressedData["
1:eJwNzLsvg3EYhuHXabFLaIWYu7d16G6WWKUtJQxsRnWaTIa2E4tTDBYsJoOE
NhKHxB9gMjn1Y5a4hjvPcz/v7/tGyitTyx0RMYOv7ogsDrsixtDujLhFf09E
0f5gm0MKNfu3LYcjPo7ElvV2zfbON3FnG7CVbI+8giI/5X1I80m+q//pO/qL
XtNX9Wv9UmbknnyTTVn337aex7G3E5i27/Ne/LjneFX/cNvQ7/UtfVE/18/k
kGzIV3kjm75LyTJ/8nYeg2jYE9soTngBv7a8t+u2T76NJX7Bh9FyT/NZ/UA+
u1dli1/JBV6S/xA4NYU=
            "]], LineBox[CompressedData["
1:eJwV0jdMVWEYxvEP0Mk2WiLlwqruUi2TBQYH24ggoAIjOjhIs5ugdAVLYlSK
DoCJiQZcjNIS9YKJiYmTbhaqLsrvG578/8/7fufcnHNuorT2UE1KCCEp6Wkh
7FsdQsuqEP7xNulIDWFOz5VH+nn7N7yQH+a9vA/XYAt+xlFccN1OvKD/cLZJ
3pltNSsze69XSqnep2+UVv4FxzDDbj/e1P/zdul0/byeJ4/1IjnizF19rSza
5+r1/CH+tK/HCb2Zn+ZDPEvGnU3Xy/kHuyrJlANmt8yCXOVJ7DCv46N8GLdh
D37Dt9jlXgs8X544u0uOmt/T18mSfZ7ewH/ZNfBJfpGf4cN8EBPxt/ArTrgm
g5/kH507JSf0fn1TfAb9oN7KU+Qan8GX2Gl3Fsf0EdyOvfgdu913EQvid3Nu
txyzu6+vl2X7fL2R/7Zr5FP8BV7Sq3FEf4rZOOl8Jq/gyfiOpUwf0DdLQi/W
2+I3w1S8jrPYZXeOv+Y75LZ7LcX/lvTb7ZHj9g/0DfLHvkBv4nPxP8Wn+WVe
w5/zZ5iDU85m8Uo+E9+zZMsd8x5ZNi+SAbO98tes0Plms3n9ikybJcyqzGbj
s0u5PqhvkRy9RG/naXKDf8JX2G23ArT8dOA=
            "]], LineBox[CompressedData["
1:eJwV09lTjmEcxvGn5ZXEDE45QaWi4i8gqSwVynKAEwfMWIrIOuPQlmXGjFF2
IhJlJ/s2YxzJWraoI87tUT73wbfrd31/d3fzvO/TiEWVZRVxURTl+PEwMYqu
xaIoVx6VX+SR+Cj6JSfifEIUTcYf7hlGOrOUb+cqsFhv1ochVZ+h7zc3ykS5
R3bIu/Kg/Ub5SB8X/p77fss8NNsVoIdrwyjnlvEdXCXScIz/w01Ci16Iv9xz
HEcPn48LfBH+cRPcs5X7ptfgBZfKLefe6iuxRG/Rh2OfuVM+kOl2M2WtHsMh
/YTf/2uejIv6FPRyL1GPf3wBLvFT0ce9Qpp7VvDvuFUYjZN8L1eIy/o0RJjo
7Dbuu3lneH79engumSprZZd8JF+7I11W6O+drUIGTvF9XBGu6NMRhzd8AyK/
M8XuKleMeLTzo/lK/oO+GpmYxdVx/XBYP+1cHDc1vDv6ZvMTc4l5vrne3CQH
y73yvUywyzNvN/8w70KHezK4ldxHfQ2ycIaP56fx1/VSJOIt34gEu+l2N8L7
hhje8Zn8Kr5Tr8YYnOUT+WK+NXyfWKCf1IeEZ9In6TvMP81bzM/Mu8O7Yb4R
vmeZJutkt3wcnsm9WbJK/+TsWoxFEx/jS/ib4bNDEj7w59DPrtTuFleG/vjI
j+FX85/1dcgOe+4AlxT+J/VN+uPwmcjx8pj8Kp/K8+5IkjP0286WIxmdfDNa
0N9+pv0dfjYG4BM/ll/Dd+nrkYMLfDI/K/zv6nOwUD+lD0WKnq/XmBvkL32r
bAvPLfeE91y26unhudyXrVebu+02IBcX+QF8GX9Pn4uB6OIvIcWu3O4+Nw+D
wnvK/QfJEJx8
            "]], 
           LineBox[{738, 691, 1292, 1108, 961, 856, 782, 739, 692, 693, 1293, 
            1109, 962, 857, 783, 740, 1326, 1142, 995, 890, 816, 694, 1294, 
            1110, 963, 858, 1374, 1190, 1043, 784, 1348, 1164, 1017, 1416, 
            1233, 1467, 912, 1394, 1210, 1063, 1487}], LineBox[CompressedData["
1:eJwV0Ekyg1EYheGrqzIjHWMzZtKwAxbAQJNEtwAZMNBEswGqGMpAKTsw0SS6
KtFtA+lYARNPBm+d77zfvbfq/4dWClOrHSGEApJdIVx2htDXE8JMdwhPehYR
1PgrXOMG/c7MOlO1yyGKOj/Kb/BfehEplPkIP8c/63nEMMEdcL/mI6zpZX0Y
J+aP9vuy4X5SburnsubsDtKo2EW5ebsXfQFxNPlbxOyydq/cIhJo8Sl+i6/r
u8jgjo/zOf5NX8IAJrlD7s98jHW9ol/IEVmSn+1vk9/eSMttveHsHsZwzz8g
YZe3e+eWMYgfPsMX+aa+j3FMcyWuF6ft/6lXzSmcmVvtd+Sj+//osTvR
            "]], LineBox[{741, 1327, 1143, 996}], LineBox[{891, 1501}], 
           LineBox[{1046, 1486}]},
          Annotation[#, "Charting`Private`Tag$4392992#2"]& ], 
         TagBox[
          {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
           Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVzjlOglEUBtBrwSAOWNhZgcIS7LTRWJEoQ0VJS4K1iS2FwwaUcRO4A1mA
sAMFJaGhseb8xcn7vnuTl1to3dc6OxFR4SUTcZGO+PJeMZOf+E5F9PQ93vRb
Cnzq50zlRzZyi385xYdcZiJnsxEPclteeZus5RPzV/lSnnmvmcvH5l35xvus
/7ihr+/zrt9RJM3CbsnA7oCeWZVTMvzaDc0P6es1zpKb+LMbmecZ6HVK7CZ3
2o3NjxjqDcrkkj/ctQWROSW5
            "]], LineBox[CompressedData["
1:eJwV1FWUVlUchvEz6MyIINJDD4NBx1BiMdIYg4oSSimlrAVDmEsFxQKky7ii
hhhSb6Thjo4buhatC2Xokhn19794vvd59z71nbPPyRo4snteSpIk+X4upSbJ
gvQkKYd5aUnSA6f56zjH62Ibfwrb+Vhc54Nwh9d5KElm81xZSv/L8Rbq5TFf
74l6KI2/zS0yXgEL9F6oj0dw2Vwh8s1VxEJjvdEAZbDWWF38zocjBwf0TjjI
J+OK/RfrlbBIfwsN8SiumltivDLy9bfRCNv1NtjBx+EGH4y7/DH/aQ7vJsvq
1xxjqZ6BxXofNEY5rDNWD2v5CFzifXCZ17D/VP4CPyg7o5mxQ/qUuJ+Ou8xY
FSzRU819zHNkX/0M747zvAl28Kexk3+J8liv18c6nod2OKR3wWE+FUV8BFLw
pGP/JF+TN5y/gFdFA32pbdPkJ3o/fla+gQu8KXbyZ9DYNrvi/sqv9I6R+k0+
BPd4BWyI42I9L2mbz/jIWCuyb6wtY4V6TTlNb88Py644wqehmOehBG663uWy
GpaZ649m2KU/i918PG7xofiHV8RG3hAb+MPO9Xk8Ezkq1mb811gL+hW9lpyu
vyQ76Ef4i8jWj+qV5Pdxf2M7/d/4T3hefyDWqvw53iN5y/Vmxz6x5oxtlKWM
f8HbydGx/nn/eK76VT1TztBflh31o3EtaK4f0yvLCXGPYjv9Pz4KbfUHYy3K
X+Rt514hq6PAdgPQPPbHpniG2MTHoBOOxTlxnM/EHfuv1GtguZ7uuJ/yd/g5
+SZaGruoV5GT4j7JFvpu/hya6Hv0snJ8vLPya/02fy+emX5ff1zOjfeLb479
4nkZ2xzfDzk21ob8QC/kA2Id6tf02nKm/orsrB8PRwv9hJ4hJ+qzeBL3nKfG
e+7/rZI1scLcuzjPe+AP3hJ74rlib7zrce38m7g38n0UxX/HFt4UW+KbZrtx
/MP4LsX9wnWeZXxWrBt+QubiJJ+NFHNj9LR4d1zXalkLK80NRCtUxdb4fmAr
/whdcVLvhlN8DkrEfdLTY/071hqZiVXmBqE1quG+uSIU41fztbHa+GBc4D3R
yrH+jHPLH+J95XtjrWEf/xZ3+TAU8yds9yN/VVaPd8Oxf9OzsEYfgjbYp+dg
P/8uvqe2/x+UadUk
            "]], LineBox[CompressedData["
1:eJwVz7kuRAEUgOEz1tHSIrEVKrE0mMLoLAlRoCViD421JngBCk/BDP0sD2DG
AxgVoZKokBif4sv5z0nuvbkdy7tzO4mIWCHXGNFPriHigAmq9REZt05u7Ku8
6AXe9DAPeoySbk5GnOgz/WVuknL7tbeStw+Q14d86CU+9SRPeoaKvqTWs3v2
JGHPml3c6jVGaKPgNkhBHzFFxT7Ls76izrv27U306msz4X5ndpPR67zqRd71
KCWdps8zZXuLeWo/19/mFlXdTlEPUdTHTFPDvVsPWb1BirJ9nEd9wY/e/v9P
5n3jDwoHNX8=
            "]], 
           LineBox[{1567, 1988, 1845, 2092, 1732, 2062, 1919, 2115, 1658}], 
           LineBox[{2024, 1881, 2102, 1771, 2074}]},
          Annotation[#, "Charting`Private`Tag$4392992#3"]& ], 
         TagBox[
          {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
           Dashing[{0, Small, Small, Small}], 
           LineBox[{2659, 2393, 2635, 2515, 2145, 2521, 2401, 2305, 2243, 
            2203, 2558, 2438, 2345, 2283, 2179, 2544, 2424, 2329, 2267, 2227, 
            2146, 2522, 2402, 2306, 2244, 2204, 2180, 2147, 2523, 2403, 2307, 
            2245, 2205, 2181, 2148, 2524, 2404, 2308, 2246, 2206, 2182, 
            2684}], LineBox[{2149, 2525, 2405, 2309, 2247, 2207, 2183, 2150, 
            2526, 2406, 2310, 2248, 2208, 2184, 2545, 2425, 2330, 2268, 2228, 
            2151, 2527, 2407, 2311, 2249, 2209, 2185, 2152, 2528, 2408, 2312, 
            2250, 2210, 2186, 2546, 2426, 2331, 2269, 2229, 2153, 2529, 2409, 
            2313, 2251, 2211, 2187, 2154, 2155, 2678}], 
           LineBox[CompressedData["
1:eJwV02WUF2UYhvHBhKXboJaSVBRFwgRUkFApARGEo2DAriCdi3EsUjpslm5p
JAQFVEql/ALSqIR0q7/nw7XXfb/P7PnPzDtvaof0JmlZkiTJ9Kdz1iQ5kC1J
XkcKNutTMARn9X4ogr36EnTBQf0NZMcWPRP/ye+jAo7rQ5GGdByy1hk5sFXP
m5IkE+RHMVVP9A/kiqgur+UT1lPlGXITDNPPcX8URVWzlbzP+u3yl/ILXI/r
8mZeapZNHik/gIt6OX2+3BoN5R38pvXD3AU5sU3PZzZRfgzT9Cz6h3IzrsQ1
+Lt4b3zSvCTP1JtiuH6eB6AY7jf7lv+wfof8ldyG6/MTvIWXmaXIn8jVcEkv
ry+I50IjeSd3465mR+Q05MLd1pbwduv55Uny45iuj8AFeSCKY79+p2u+lp/G
cj27Pkp+EA/LP8T+8mWzCrxQf5nbcGPexW9xN/Ojcjqe03PzPbyUO/Ev5gV4
st6Sa8d98Y9x77G35jfwR3plnNJL6bPiPWOkfpEHoUTsodkqPmC9iDxFfpEb
8JO8Ne6FV5jn4NF6C67Oj/CG+A75inlF/ib+P55FPxbfAfKgitkyfpV/NSvI
n+qtuA7X5p94ptmN8sexB6gpr+N/rJeWZ8svcXOuH++Du8Yem1+SM5CKg3pR
65nxTWKlnlMfE99ZnBN5I1+1XkleJL/CbfkZ3s3dubv5n/EbcWb0vHwvL+fX
+DfzQvxZfP9cl+vwzzzL7CZ5SOwhasnr+bT1MvIcuT23iO8m3guPMrvMg1Ey
vlvrq/mQ9WLyVLktN+KneFu84zgL5rl4rP4814xzxpviDPI188q8WO/I7fhZ
3sM9uIf5X3EW4rzp+fi+2HfeYVZY/jzOFmbrN+tD5eZchc9YKyvPjd/HaP0K
v41ScQ7M1vBh68XlaXI7bsz1eDuvMsstj4t3het6T/wd3xPyY6c+B7e4bljs
Bc7qY3BVfgelcUQv4ZrpsZ9YrefRx8sP4V+9F47HPqMAdulzcavrhsfz45w+
Ftfkd1EGR/U16I0T8f5QELv1eRiHPuiLfuiPARiIQTjp2p4ohD36fIzHdf09
lMUxfS0ycErvhcL4Xb/N/X0R5xML9Kz6CLlqPJv8PZ+3fpc8T+7A/wPfbt5V

            "]]},
          Annotation[#, "Charting`Private`Tag$4392992#4"]& ], 
         {RGBColor[0.87, 0.94, 1], LineBox[{650, 651, 649}], 
          LineBox[{654, 655, 653}], LineBox[{1484, 1485, 1483}], 
          LineBox[{1489, 1499, 1488}], LineBox[{1491, 1500, 1490}], 
          LineBox[{1493, 1502, 1492}], LineBox[{1494, 1193}], 
          LineBox[{1497, 1505, 1496}], LineBox[{1498, 1506, 659}], 
          LineBox[{1504, 1503}], LineBox[{2132, 2133, 2131}], 
          LineBox[{2136, 2142, 2135}], LineBox[{2138, 2143, 2137}], 
          LineBox[{2141, 2144, 2140}], LineBox[{2680, 2681, 2679}], 
          LineBox[{2683, 2687, 2682}], 
          LineBox[{2686, 2688, 2685}]}}}], {}}, {{{}, {}, 
       TagBox[
        {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
         LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ/ZpBaNclb36HLe+s0lm4DA/wJodUZcci+PpHp1mx
5CP4DfZ7+rWnIvhh51UXnt6B4Juscj+z4zaC3y/L+uwsgwCcf7yA40i1EILP
Jh/Ts0QVwT/5qfthsQWC73fx7pT/ngj+La4GI7ZYBF/D30XvZB6C/2vHk21G
DQj+5dqrmuKTEfw83xe/ti9B8AUqvLdd3o7gm53o+jf1FIIvp/xmicgdBJ/3
5lxTvvcI/v6ZhSpHGATh/PKtU/9+EUbwN3+bmnxGDcHf5LRDPcECwd/+Uuta
njeCXz97/yPLWAT/dJFBzeo8BF926cf/0xsRfKNHVx46TEbwfas41qUsQ/Df
mEuw6+9E8P0YvPZtPYXgb1M+E7/9LoL/MLAgvvQ9gj9h6YfXNxmE4Hy3kINJ
O4UR/H28W8xDVRF8W6Xv37ItEPw6xxgRey8E37lt7r4d0Qg+v5p+8No8BH/u
hUeucQ0IvtG1Z0pdkxF8b8bjPTHLEHw185Mhr7cj+BwnpNm/nkLw1yZPEN99
B8G/pvJwi/o7BJ/VscmGn1EYzv+e7qq0WQjBn1i+el23DIKv3S5onaKG4AMA
N4hTBw==
          "]]},
        Annotation[#, "Charting`Private`Tag$4556499#1"]& ], 
       TagBox[
        {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
         Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ/ZpBaNclb36H2t3T0tyEjQ7wJodUZcci+PpHp1mx
5CP4DfZ7+rWnIvhh51UXnt6B4Juscj+z4zaC3y/L+uwsgwCcf7yA40i1EILP
Jh/Ts0QVwT/5qfthsQWC73fx7pT/ngj+La4GI7ZYBF/D30XvZB6C/2vHk21G
DQj+5dqrmuKTEfw83xe/ti9B8AUqvLdd3o7gm53o+jf1FIIvp/xmicgdBJ/3
5lxTvvcI/v6ZhSpHGATh/PKtU/9+EUbwN3+bmnxGDcHf5LRDPcECwd/+Uuta
njeCXz97/yPLWAT/dJFBzeo8BF926cf/0xsRfKNHVx46TEbwfas41qUsQ/Df
mEuw6+9E8P0YvPZtPYXgb1M+E7/9LoL/MLAgvvQ9gj9h6YfXNxmE4Hy3kINJ
O4UR/H28W8xDVRF8W6Xv37ItEPw6xxgRey8E37lt7r4d0Qg+v5p+8No8BH/u
hUeucQ0IvtG1Z0pdkxF8b8bjPTHLEHw185Mhr7cj+BwnpNm/nkLw1yZPEN99
B8G/pvJwi/o7BJ/VscmGn1EYzv+e7qq0WQjBn1i+el23DIKv3S5onaKG4AMA
ANBfaw==
          "]]},
        Annotation[#, "Charting`Private`Tag$4556499#2"]& ], 
       TagBox[
        {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
         Dashing[{0, Small, Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ/ZpBaNclb34H945PqR0yxgd4k0OqsmMRfP2j06xY
8hH8Bvs9/dpTEfyw86oLT+9A8E1WuZ/ZcRvB75dlfXaWQQDOP17AcaRaCMFn
k4/pWaKK4J/81P2w2ALB97t4d8p/TwT/FleDEVssgq/h76J3Mg/B/7XjyTaj
BgT/cu1VTfHJCH6e74tf25cg+AIV3tsub0fwzU50/Zt6CsGXU36zROQOgs97
c64p33sEf//MQpUjDIJwfvnWqX+/CCP4m79NTT6jhuBvctqhnmCB4G9/qXUt
zxvBr5+9/5FlLIJ/usigZnUegi+79OP/6Y0IvtGjKw8dJiP4vlUc61KWIfhv
zCXY9Xci+H4MXvu2nkLwtymfid9+F8F/GFgQX/oewZ+w9MPrmwxCcL5byMGk
ncII/j7eLeahqgi+rdL3b9kWCH6dY4yIvReC79w2d9+OaASfX00/eG0egj/3
wiPXuAYE3+jaM6WuyQi+N+PxnphlCL6a+cmQ19sRfI4T0uxfTyH4a5MniO++
g+BfU3m4Rf0dgs/q2GTDzygM539Pd1XaLITgTyxfva5bBsHXbhe0TlFD8AEe
mGwD
          "]]},
        Annotation[#, "Charting`Private`Tag$4556499#3"]& ]}, {}}, {{}, 
      GraphicsComplexBox[CompressedData["
1:eJztVPs31GkcZgpRiZjkboaNdFG9r6JsIl3UirTSdnUZSZGM7d6pXPZkSY1d
LMJIF0mJWkrU90GJjpJYUiGXaIVG6DbSTpzxy/4LfnjPe55zPrfnOZ/Pw/Hw
d/ZiycjIXJa873+ocau6yQ4uppGmh88KKGyOyGu7r+TCofa+kX42RdjW9kXy
KlzsdJ77Zt0liivJHuZxDzj44wPbNiGRorKhfrbpMQ7yEr6ceSWgqK8xKbFT
5qDDe8NJi2CKyf0N6YILBii1/f2XWD5F34uLRvnUAGm6t6f1eVB8EIcsyLqk
DwGHF+7pRFEoXPooOFcPak3dSTm2FHbbVzEV53QRk3IwW8GcYq/S6gNWUToo
8as9u20ahfwU4beWLdo4o3/6WYYmhThsuUuJohbYuSkuncoUp6ITXvrVTB2e
h0XRNHddji9fA77GLcLwPoKjTpomWbpTcPzgP+VXuwlyOrzvxv2gPoLl3a+c
srg2GfucNs9P7CFofPLv2bEPVEby/0qNsryhpwyFlmJHv88EC/LCVOdkKOJs
8vlvjoMEWc69FsLN8iP9Xxpu3mBsykKooaWVtgKFj34Jz2tgkCnv7CwdM56i
aOD2TbduMVNUHDjv/USKLJs4y5CUz8yFleP870yhGHtn7Anbyo+MlL/9zVg+
z6qfCV5zIrR1IcXz3syBdJ9eplkt6uqWtRQ/57d8fKbew9jUJdTUeEv0Stkn
ZyrTzSwLGVxmd5xidYmubGVdBzOkXzxF/MxJHt7CNmZI/yIKEsi+ezGEC71G
zc6v4wkmCKs7q/lcyPIyTcrUCbYP6gRUuXPxnCl7HGxA8PGGeZrOHC7S3+9q
MDUj4M0Wu/V2cbB7INq1cAlBlU2m//QrHKzYkPX10E8EOw+XPxTwOXhcmHx8
oStB9g71yBgTDj5Parfv9iRI09vddqDGAEZbzdRS9xDwi+0MfUMN8DVvVd6m
I5J+4R4FdaoGqGFv38YOI2gSxRi4+uvjWkCQXMWfBBEFTw/lxuvh18OXj3pd
IDC73kjjqnUR+32fcgi8Zhmbn1uri+olf6c15BModw90pUbqYPIQfwLk1osa
8rSheGuvwvn7BPUuZjfn5WhhbdD06JNlBDK8ZL5niuYwn3KCLQER7dvKp2JI
/0qCIpZDV62RxjC/WoKT6fLXw+LVMdGjbp9qA0EHL04jhKUGlxmRY740Efhq
NidO0lLFuza/Gy/bCF6dcbWz8FRGeOoaT+YtQekhJ6PEKiU83cUSpb2T8J/P
uvQbTwFa5rlHBL2SfXT4fIzVw0KOKHZm4CeCgGT+gcKgQWZIrwGCcar7g+/l
ipmMB7qx7mKC/Vqnnyy4+olhNFWKQ/sJShbF3Ltl+oFJ6lsiaH5NsCmpd5yO
aS/TaaVk5/9YUu/+bW/VTBEjLHu/QvM6gcfGdZ0r3bqY1je2XtFJEj5H/V9H
7ulg4vbO8FkcRLB8Ror5W9k3w/W8CKbb2tiuntvPzBJH8CMIBfuY3/xvPW+Z
MisHY/nFFKqLFv+4TKeJYaFCIHamGKhodptgX2RtHzE1eL3EbxTZGg7t59us
o9a7B2a/luSX2P/4qEBkPTuOazJTROGski0nt7CfKRXmBnhJ+jvO88k697CV
kTW0fLExVjK/kmNZw70qayleLliqU58h+h9mu+TkZ+/ijtSTYun8Si7tyi2N
5iP9pVjKVxovvR8plvqtNF56b1I86sejfjzqx6N+POrHw/g/rx9mWg==
       "], {{{}, 
         {GrayLevel[0.85], EdgeForm[None], 
          GraphicsGroupBox[
           PolygonBox[{{1, 88, 89, 34, 33, 32, 31, 30, 29, 28, 27, 26, 25, 24,
             23, 22, 21, 20, 19, 18, 17, 16, 15, 14, 13, 12, 11, 10, 9, 8, 7, 
            6, 5, 4, 3, 2}}]]}, 
         {GrayLevel[0.85], EdgeForm[None], 
          GraphicsGroupBox[
           PolygonBox[{{71, 86, 87, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 
            45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 
            61, 62, 63, 64, 65, 66, 67, 68, 69, 70}}]]}, {}, {}, 
         {GrayLevel[0.85], EdgeForm[None], 
          GraphicsGroupBox[PolygonBox[{{72, 84, 85, 77, 76, 75, 74, 73}}]]}, 
         {GrayLevel[0.85], EdgeForm[None], 
          GraphicsGroupBox[
           PolygonBox[{{81, 82, 83, 78, 79, 
            80}}]]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}}, {{}, {}, 
         {RGBColor[0, 1, 0], PointSize[0.011000000000000001`], 
          AbsoluteThickness[1.6], 
          LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
           18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 
           34}]}, 
         {RGBColor[0, 1, 0], PointSize[0.011000000000000001`], 
          AbsoluteThickness[1.6], 
          LineBox[{35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49,
            50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 
           66, 67, 68, 69, 70, 71}]}, 
         {RGBColor[1, 0.5, 0], PointSize[0.011000000000000001`], 
          AbsoluteThickness[1.6], LineBox[{72, 73, 74, 75, 76, 77}]}, 
         {RGBColor[1, 0.5, 0], PointSize[0.011000000000000001`], 
          AbsoluteThickness[1.6], 
          LineBox[{78, 79, 80, 81}]}}}], {{}, {}}}, {{{}, {}, 
       TagBox[
        {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
         Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV0X1QzHkcB/Dd1YPrCmXt2tvadjf9ejynfHNXi/0c5SFsD0uczUPydBWl
B9VpmJwixUgeqmPXdhE1HXlY4bKf1CB2NDSupdSqpqdRKYWr6L73x2fe85r3
P++Zj2RLbOg2DovFWkXv//xb++Z0RTQHX3wK36tmERQPNHDNIjl4zjq8q4Q6
Y/6TvLD1HNwhUa2roFY06nLHlnFwPPAXv1rqt9YnjgUwHGTUa772UFukLMp4
ZWLjb/6KTB82wSBFSSI7jI3SXPkZA3XbaJwyBFiY4C7VjXIILlzWPZBgGNOz
xrfXZZkTPPKy12C785P+lCIzoc+SYDXXNFYl+KBPS7cWBVgRDO7+dfBT0zt9
iNLuXL01wfv21tNtZnXoPS8NXZs9laCNU9OF7C0v9cNnQwvQluDroiXCG1cu
6adGCQ4u4RL0FHlxXw0a5F5Vd9laHsGeShvxVrVJLr/atHq2gGDJTV5D5eYe
+Wpp48ITQoKLGYc9KWPv5VVJvm6dDgTNQ+tLOcUjcrudwq7dYoIfF2UE4/i/
8timRplBSvBunsr13fWv8tt907eGOxNcWuDYeOgKG5QmXY7JheDyFdODy59P
go9KstLXnaDP9/y2HFcLyNzu1VrrSbBy0N49c+1ksB+d/I3zDwSdO72z592y
Ao3nZotKL4KF6UE1rZY2kCQXmckJ3Tuxq6LIeyqENujyC+cRrA9ThE95OA3s
LepZbr4E+ZpOP2OLLby7Uz2RLSPY7sfJEA3ZwTSFcKJtAcE/+y+q0J4L4vTh
5zFA8GpeoE3s3Bnwk89l2dNFBK8FJ69IjeCB7EhTSngA3RvhMjKRxYe8e0m6
t0vpvyONqXnqmTAY23tUFkjQkGabffCJAGQ1Ld6PVxJsObwieX/bd3DsbPke
tyCCiZ2T6z8OC8FrZfu1/SEEJ8IVN56IHKBGk19jsZrgP7Wn4suICFSJrrsi
wwhq/SPvd0U4gqnrx96hdQSb1xfE5y8QQ3Sz5GuYiqBb1QPZvkdiCKyIt7u6
gWCcx5yn326QAM958ajvZoIb7ESPi7ol0C3oTynYQjDAPDi764AUSspnPvXY
RnBAu/hQFNcJ7khKHa7vICi/fbv3g9oJXvB4ljZRBLOMsXwPn1lgLGXXFsYQ
TI2/XLGzehZ06B/xv+wm6KErSu8IdAb/W8PRyj0EjeZv+VNMzpC7XJvXnED7
ZxrhwmgGOja6hvrtJdjN1v1RtosBd1Vfmz/1JR+DUBDHQOza6wlB1OLzn4XD
iQyMBs0/vZWaFxNiX7qfgWk/BxuPU3OsJjnwTjKwwCllYzu1MWC7qL+SgdNd
j6JykgmeSU1Tq+4x8Lo9Z+wMtbL8pKiuigGxKSRHS/2MqxcVP2CgzNhUrqOu
aec7rjcwUF038N5E/Vd6nePDVgb6yvjJPikEY261aua2MTD3crMlULv1jDhq
OxhIKdbmB1IXB0vFaT0MTDrvcXcTdaHjPrH3BwYEx+VfsqjXKXMvaEYY2HTU
7Pgp6hmHS8Q2nxm4mFkn0lCf6G8Qd48zMOeAEm5Sr5L2XlgzwUDSvpnP71Nb
hbEkNWwXuJf8JqKO+nEWTzvHzAVYiUVDDdQZVZ4StYULLInb8XsL9X//aTON

          "]]},
        Annotation[#, "Charting`Private`Tag$4562289#1"]& ]}, {}}}, {{{}, {}, 
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
        Opacity[1.], LineBox[CompressedData["
1:eJwB4QQe+yFib1JlAgAAAE0AAAACAAAAoD8snLFrAsBbMvYK4981wHTVTlt2
ZALAFYXaovveNcBIa3EaO10CwNDXvjoU3jXA75a2mMROAsBFfYdqRdw1wD7u
QJXXMQLAL8gYyqfYNcDdnFWO/fcBwAJeO4ls0TXAGvp+gEmEAcCqiYAH9sI1
wJW00WThnADA+uAKBAmmNcA6A36GRk79v5qK2D9RZzXAoiMAFEql+b+hrLB4
wSw1wPyCzOWuDva/l3LNxVfzNMB8kijjNyryv48zo1UQtTTAqFBYYoEQ7b/s
bIPi8Ho0wKTcflXbMOW/TKEcsvM7NMAJzXOi7+vav5t5+pUc/jPAVfQPuU8A
yb9QyuJ2bcQzwObAKNl5GKk/BhaEmuCFM8AEETQQR7zRPyPaL7t7SzPAEQcN
6vwF4D8uQiDwPBIzwFSl4PSNyec/PKXJZyDUMsDnNmVeHwjvP7CAfdwrmjLA
GDRlODRx8z8lV+qTWVsywMqNTX33S/c/itGbX60dMsAjYY7xOuT6P1XEVygp
5DHAV4Q/OlrK/j8hsswzx6UxwJmQJNn8NgFAVBhMPI1rMcD0hmF/ui8DQIh5
hId1LDHA1l15g0cfBUCsfgHng+4wwIxxPZ+U7QZANfyIQ7q0MMAvrTmlz+II
QMF0yeISdjDApiXiwsq2CkCyZRR/kzswwKR+ZT6VgQxAkvqjLzoCMMCP/yCk
TXMOQOoU2UUGiC/Ap17EEOMhEEB6JX8m6BMvwH1RlESWHRFADyyXjA6WLsCX
tFEnsRQSQIJ6OBuBGi7AGzblFSz7EkDAue6jQ6ctwJXLlPkd9RNAA+8Wskoq
LcB5fxrpb94UQBEVVLqhtSzAoaONhynDFUD9ghrrREMswL/bHBtauxZA7uZS
oSzHK8BHMoK66qIXQKo7oFFkUyvAxpwDT/KdGEBrhl+H4NUqwK4lW+9ZiBlA
98Ezt6xgKsDZHqA+KW4aQGFFkQ/F7SnA/CsBg29nG0DQvmDtIXEpwIhXONMV
UBxACilFxc78KMAKl4sYM0wdQEmJmyLAfijA0EbMDLhDHkBmMXuo/QIowAAV
4wydKh9ATspvKIuPJ8CT+wqBfBIgQDtZ1i1dEifA23uPgVqHIEDz2FEtf50m
wEW0ilns+SBAiaBWVe0qJsCq9hOsOXYhQCRezQKgriXAREiIBDfqIUCKDFmq
ojolwGJzRe887CFAbOGbv5w4JcCAngLaQu4hQE623tSWNiXAu/R8r07yIUAT
YGT/ijIlwDKhcVpm+iFAnLNvVHMqJcAh+lqwlQoiQK1ahv5DGiXA/qstXPQq
IkDQqLNS5fkkwBzX6kb6LCJAsn32Z9/3JMA6AqgxAC8iQJRSOX3Z9STAdlgi
BwwzIkBY/L6nzfEkwO0EF7IjOyJA4U/K/LXpJMDcXQAIU0siQPL24KaG2STA
+oi98lhNIkDUyyO8gNckwBi0et1eTyJAtqBm0XrVJMBTCvWyalMiQHtK7Ptu
0STAyrbpXYJbIkAEnvdQV8kkwOjhpkiIXSJA5nI6ZlHHJMAGDWQzjl8iQMhH
fXtLxSTAQmPeCJpjIkCM8QKmP8EkwGCOm/OfZSJAbsZFuzm/JMB+uVjepWci
QFCbiNAzvSTAnOQVyatpIkAycMvlLbskwLkP07OxayJAFUUO+ye5JMCtWUbp

         "]]},
       Annotation[#, "Charting`Private`Tag$56144#1"]& ], 
      TagBox[
       {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
        Opacity[1.], LineBox[CompressedData["
1:eJwB4QQe+yFib1JlAgAAAE0AAAACAAAAoD8snLFrAsDmZCTJAO89wHTVTlt2
ZALAWwrt+DHtPcBIa3EaO10CwNCvtShj6z3A75a2mMROAsC5+kaIxec9wD7u
QJXXMQLAjZBpR4rgPcDdnFWO/fcBwDW8rsUT0j3AGvp+gEmEAcCEEznCJrU9
wJW00WThnADAI8JNu0x7PcA6A36GRk79v2UV6TLd/TzAoiMAFEql+b9yWZmk
vYg8wPyCzOWuDva/XeXSPuoVPMB8kijjNyryv01nfl5bmTvAqFBYYoEQ7b8I
2j54HCU7wKTcflXbMOW/yEJxFyKnOsAJzXOi7+vav2bzLN9zKzrAVfQPuU8A
yb/PlP2gFbg5wObAKNl5GKk/PSxA6Ps6OcAEETQQR7zRP3W0lykyxjjAEQcN
6vwF4D+NhHiTtFM4wFSl4PSNyec/qErLgnvXN8DnNmVeHwjvP48BM2ySYzfA
GDRlODRx8z97rgzb7eU2wMqNTX33S/c/RKNvcpVqNsAjYY7xOuT6P9mI5wON
9zXAV4Q/OlrK/j9zZNEayXo1wJmQJNn8NgFA1zDQK1UGNcD0hmF/ui8DQEHz
QMIliDTA1l15g0cfBUCI/TqBQgw0wIxxPZ+U7QZAm/hJOq+YM8AvrTmlz+II
QLLpynhgGzPApiXiwsq2CkCUy2CxYaYywKR+ZT6VgQxAVfV/Eq8zMsCP/yCk
TXMOQBoVEflAtzHAp17EEOMhEECqJbfZIkMxwH1RlESWHRFAPyzPP0nFMMCX
tFEnsRQSQLJ6cM67STDAGzblFSz7EkDgc02u/KwvwJXLlPkd9RNAZt6dygqz
LsB5fxrpb94UQIIqGNu4yS3AoaONhynDFUBaBqU8/+QswL/bHBtauxZAPM4V
qc7sK8BHMoK66qIXQLR3sAk+BSvAxpwDT/KdGEA1DS91NgoqwK4lW+9ZiBlA
TYTX1M4fKcDZHqA+KW4aQCKLkoX/OSjA/CsBg29nG0D/fTFBuUAnwIhXONMV
UBxAc1L68BJYJsAKl4sYM0wdQPESp6v1WyXA0EbMDLhDHkArY2a3cGQkwAAV
4wydKh9A+5RPt4t9I8CT+wqBfBIgQNWyHMIvgyLA23uPgVqHIEBFshPBc5kh
wEW0ilns+SBAcUEdEVC0IMCq9hOsOXYhQE55Fdhqdx/AREiIBDfqIUDmMkR2
dacdwGJzRe887CFAboZPy12fHcCAngLaQu4hQPbZWiBGlx3Au/R8r07yIUAK
gXHKFocdwDKhcVpm+iFALs+eHrhmHcAh+lqwlQoiQHNr+cb6JR3A/qstXPQq
IkD+o64XgKQcwBzX6kb6LCJAhve5bGicHMA6AqgxAC8iQA5LxcFQlBzAdlgi
BwwzIkAf8ttrIYQcwO0EF7IjOyJAQ0AJwMJjHMDcXQAIU0siQIfcY2gFIxzA
+oi98lhNIkAOMG+97RocwBi0et1eTyJAloN6EtYSHMBTCvWyalMiQKsqkbym
AhzAyrbpXYJbIkDOeL4QSOIbwOjhpkiIXSJAVszJZTDaG8AGDWQzjl8iQN4f
1boY0hvAQmPeCJpjIkDuxutk6cEbwGCOm/OfZSJAdhr3udG5G8B+uVjepWci
QP9tAg+6sRvAnOQVyatpIkCHwQ1koqkbwLkP07OxayJAEhUZuYqhG8DyZz9R

         "]]},
       Annotation[#, "Charting`Private`Tag$56144#2"]& ], 
      TagBox[
       {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], 
        Opacity[1.], LineBox[CompressedData["
1:eJwVxXk01AkcAPAxjjQhZvwyzsxP5YidHM0wjvkyrjW5knI0SiVZXp4lS46W
anjlyJWOqRyx3aWkUG++26FIuztry6KskmTKGTlCu/vH531YO+I3RlEpFIrv
f/6/gm8pqYulYuQXsSyuWIBJL/zCk3dRMfVH0W2tIgF6xyboOYqoeGzE9mRD
oQBHjzeceORHRXzft52SL0CXESjrtKaiUSdvrCRHgK8lwQUL0wr46s6IRnO6
APXmMn/+/pAChqRu3rA0WoBl9bJdbyQU9J9f/aTGUYA8xUyxp9+CFPd3Gxe/
dsMqE4q2T82stO2qUXLTYTecz24fuKbxRdr0snXoNNsN04vN+rkWE1J2ypFf
1/3pihcCQnZkaQ5LHX/rLlVIc8XzrzKDe9YNSJ9JoP2wgSsufZ5YNfqxW+oa
qU4+lAIGTy5v9Ke0SgO6YxKdYgDfo1lXKvMi/+2zHrOYZYBKWnaaXvdkfN13
Tbeqo/motURdPq/cx3cyyNs42OyCm2r6JvNbB/m7PXIbixRccJATFbFSdZSP
ndU69UHOyLSLsrdL+MxnhcudncudsC3fN2NaOM0PaFussO91RJPIgnHeuzn+
9Sqbr5etHXHLIT4vrG2RT8QVGYqTeXjy2KqueY4CXDm7nPv3EwecFEceaGIr
gs+Du8wimgO+FKUe9FqpDLdlbO69AHvMS3A+VzqsAoE+LRu2VXORfdWh5ve3
qjB5K8ciZpCDtavfPmhroMET8Z5vci4Hz2dGuZRlqcEeDx2tf46ux8Jvxud9
EzVAc2pM7iCzw18iHmn2szThg7q8Wc3EDjMCS92PG2rBUx2NYM/dtlheH2ha
p02HJHXK2okrNqjPGSAsv9IhME5rhqDYYNmz0lnDKQZw7vnmV7hbY+oBvaH4
Xm0Q7ruoW122Diur83PMHxIQZlf7mP0XG6U9BvphzSvAarv/h/fbvkMvm+wm
eZUOREZwZ/OVrLBFoug/cYYJVS77TlHz1uK11eGjobm64Dk+bh5taYFdRhUu
5nv1QJxGs73RYYbzaxUOxkfrg2wwpb1FZIq5W+w7iAADOLBmzabnlDVIKz/K
tN1gCE5e5nGV4lX4h2e72l2BEZTwny6EMkyQQvSrnbFYCUJabQa1kYUlX2lZ
6XRjoN/pyk9xNcaetMKssBxjSIo7wbz/2BA96o+Efpo1hlnd26obV+jjpS+M
Kw7JLDh1NEM325KJ7t65Slw5CxYrH6oUJxG4I9Fj1OkTC3zObRLv3UPgz2ep
3W4jLCiXDCgLtxLYPJl+3W+CBevLlygruRNoU5kQtnuOBbF5QsVkBoGsubAb
ZTQSZMkd30JvauPiZautkxYkVAn7Z1hjDDTolHvOWZIw4p2UstjPQB71gjWF
TQLPU3mmu5OBySHkEjVbEjrAdLpEysBhJZ2bJo4kLOXETikXMvCViKIaJCQh
3vjz+JAVA+dy70+E+JLQbHgooYXFQGb9/tcR/iSo6BPjVQQDg2hTN38IIqGG
4I6FL9CxrWFIlB1OQjctbeR5Ox0/vKn1zhWRYKqqtvcS0lFFfZdtwTYSEpXP
DIvr6ei2s1f11E4SllGkn/gSOm4vOP35XBQJmxf84wyO0TGzMaS3JpqE6rm+
jzMH6Sh5R7RejiFhdDoh9sVPdGxc3nGrLpYE1ynqx7pYOv4LEUU6yQ==
         "]]},
       Annotation[#, "Charting`Private`Tag$56144#3"]& ], 
      TagBox[
       {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], 
        Opacity[1.], LineBox[CompressedData["
1:eJwB4QQe+yFib1JlAgAAAE0AAAACAAAAoD8snLFrAsBPuns+WS1IwHTVTlt2
ZALAxF9EboorSMBIa3EaO10CwDkFDZ67KUjA75a2mMROAsAjUJ79HSZIwD7u
QJXXMQLA9uXAvOIeSMDdnFWO/fcBwJ4RBjtsEEjAGvp+gEmEAcDtaJA3f/NH
wJW00WThnADAjBelMKW5R8A6A36GRk79v85qQKg1PEfAoiMAFEql+b/brvAZ
FsdGwPyCzOWuDva/xjoqtEJURsB8kijjNyryv7a81dOz10XAqFBYYoEQ7b9x
L5btdGNFwKTcflXbMOW/MZjIjHrlRMAJzXOi7+vav89IhFTMaUTAVfQPuU8A
yb846lQWbvZDwObAKNl5GKk/poGXXVR5Q8AEETQQR7zRP98J756KBEPAEQcN
6vwF4D/22c8IDZJCwFSl4PSNyec/EqAi+NMVQsDnNmVeHwjvP/hWiuHqoUHA
GDRlODRx8z/kA2RQRiRBwMqNTX33S/c/rvjG5+2oQMAjYY7xOuT6P0LePnnl
NUDAV4Q/OlrK/j+4c1EgQ3I/wJmQJNn8NgFAgQxPQluJPsD0hmF/ui8DQFSR
MG/8jD3A1l15g0cfBUDjpSTtNZU8wIxxPZ+U7QZACJxCXw+uO8AvrTmlz+II
QDZ+RNxxszrApiXiwsq2CkD7QXBNdMk5wKR+ZT6VgQxAfJWuDw/kOMCP/yCk
TXMOQAbV0Nwy6zfAp17EEOMhEEAn9hye9gI3wH1RlESWHRFAUQNNakMHNsCX
tFEnsRQSQDegj4coEDXAGzblFSz7EkCzHvyYrSk0wJXLlPkd9RNAOYlMtbsv
M8B5fxrpb94UQFXVxsVpRjLAoaONhynDFUAtsVMnsGExwL/bHBtauxZAD3nE
k39pMMBHMoK66qIXQA1FvujdAy/AxpwDT/KdGEAPcLu/zg0twK4lW+9ZiBlA
P14Mf/84K8DZHqA+KW4aQOlrguBgbSnA/CsBg29nG0CjUcBX1HonwIhXONMV
UBxAi/pRt4epJcAKl4sYM0wdQIh7qyxNsSPA0EbMDLhDHkD8GypEQ8IhwAAV
4wydKh9AN//4h/LoH8CT+wqBfBIgQJ92LbOC/xvA23uPgVqHIEBfdAmvklgY
wEW0ilns+SBAD7Ev7wPEFMCq9hOsOXYhQOad5VqZ4RDAREiIBDfqIUAtIoYu
XYMKwGJzRe887CFATXCzgv5iCsCAngLaQu4hQG2+4NafQgrAu/R8r07yIUC9
Wjt/4gEKwDKhcVpm+iFATZPwz2eACcAh+lqwlQoiQF8EW3FyfQjA/qstXPQq
IkCN5i+0h3cGwBzX6kb6LCJArDRdCClXBsA6AqgxAC8iQM2CilzKNgbAdlgi
BwwzIkAOH+UEDfYFwO0EF7IjOyJAnleaVZJ0BcDcXQAIU0siQK7IBPeccQTA
+oi98lhNIkDNFjJLPlEEwBi0et1eTyJA7WRfn98wBMBTCvWyalMiQD4Bukci
8APAyrbpXYJbIkDNOW+Yp24DwOjhpkiIXSJA7oec7EhOA8AGDWQzjl8iQA3W
yUDqLQPAQmPeCJpjIkBOciTpLO0CwGCOm/OfZSJAbcBRPc7MAsB+uVjepWci
QI4Of5FvrALAnOQVyatpIkCuXKzlEIwCwLkP07OxayJA3qrZObJrAsCNAjnM

         "]]},
       Annotation[#, "Charting`Private`Tag$56144#4"]& ]}, {}}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->False,
   AxesLabel->{None, None},
   AxesOrigin->{0.9820786545835201, -18.420680743952325`},
   CoordinatesToolOptions:>{"DisplayFunction" -> ({
       Exp[
        Part[#, 1]], 
       Exp[
        Part[#, 2]]}& ), "CopiedValueFunction" -> ({
       Exp[
        Part[#, 1]], 
       Exp[
        Part[#, 2]]}& )},
   DisplayFunction->Identity,
   Epilog->{
     InsetBox[
      BoxData[
       FormBox[
        StyleBox[
         RotationBox["\"y-dist\"", BoxRotation -> 0.], Bold, 11., 
         RGBColor[1, 0, 0], FontFamily -> Times, StripOnInput -> False], 
        TraditionalForm]], 
      Scaled[{0.4, 0.95}]], 
     InsetBox[
      BoxData[
       FormBox[
        StyleBox[
         RotationBox["\"\[Mu]-dist\"", BoxRotation -> 0.], Bold, 11., 
         RGBColor[1, 0, 0], FontFamily -> Times, StripOnInput -> False], 
        TraditionalForm]], 
      Scaled[{0.7, 0.95}]], 
     InsetBox[
      BoxData[
       FormBox[
        StyleBox[
         RotationBox[
         "\"Planck+BAO[Extrapolated]\"", 
          BoxRotation -> -0.017453292519943295`], Bold, 11., 
         GrayLevel[0], FontFamily -> Times, StripOnInput -> False], 
        TraditionalForm]], 
      Scaled[{0.7, 0.08}]], 
     InsetBox[
      BoxData[
       FormBox[
        StyleBox[
         RotationBox[
         "\"\\!\\(\\*OverscriptBox[\\(W\\), \\(~\\)]\\)=Gaussian, \
\\!\\(\\*SubscriptBox[\\(C\\), \\(\[Rho]\\)]\\)=200\"", BoxRotation -> 0.], 
         Bold, 11, 
         RGBColor[0, 0, 1], FontFamily -> Times, StripOnInput -> False], 
        TraditionalForm]], 
      Scaled[{0.81, 0.38}]], 
     InsetBox[
      BoxData[
       FormBox[
        StyleBox[
         RotationBox[
         "\"\\!\\(\\*OverscriptBox[\\(W\\), \\(~\\)]\\)=Top-hat, \
\\!\\(\\*SubscriptBox[\\(C\\), \\(\[Rho]\\)]\\)=200\"", BoxRotation -> 0.], 
         Bold, 11, 
         RGBColor[0, 0, 1], FontFamily -> Times, StripOnInput -> False], 
        TraditionalForm]], 
      Scaled[{0.81, 0.3}]], 
     InsetBox[
      BoxData[
       FormBox[
        StyleBox[
         RotationBox[
         "\"\\!\\(\\*OverscriptBox[\\(W\\), \\(~\\)]\\)=Top-hat, \
\\!\\(\\*SubscriptBox[\\(C\\), \\(\[Rho]\\)]\\)=600\"", BoxRotation -> 0.], 
         Bold, 11, 
         RGBColor[0, 0, 1], FontFamily -> Times, StripOnInput -> False], 
        TraditionalForm]], 
      Scaled[{0.81, 0.22}]], 
     InsetBox[
      BoxData[
       FormBox[
        StyleBox[
         RotationBox["\"CMB\"", BoxRotation -> 0.], Bold, 11, 
         RGBColor[0, 1, 0], FontFamily -> Times, StripOnInput -> False], 
        TraditionalForm]], 
      Scaled[{0.045, 0.18}]], 
     InsetBox[
      BoxData[
       FormBox[
        StyleBox[
         RotationBox["\"Ly\[Alpha]\"", BoxRotation -> 0.], Bold, 11, 
         RGBColor[1, 0.5, 0], FontFamily -> Times, StripOnInput -> False], 
        TraditionalForm]], 
      Scaled[{0.22, 0.22}]]},
   Frame->True,
   FrameLabel->{
     FormBox[
     "\"k[\\!\\(\\*TemplateBox[{\\\"Mpc\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]},\
\\\"Superscript\\\"]\\)]\"", TraditionalForm], 
     FormBox["\"P(k)\"", TraditionalForm]},
   FrameStyle->GrayLevel[0],
   FrameTicks->FrontEndValueCache[{{
       Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
        MachinePrecision, RotateLabel -> 0], 
       Charting`ScaledFrameTicks[{Log, Exp}]}, {
       Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
        MachinePrecision, RotateLabel -> 0], 
       Charting`ScaledFrameTicks[{Log, Exp}]}}, {{{{-20.72326583694641, 
         FormBox[
          TemplateBox[{"10", 
            RowBox[{"-", "9"}]}, "Superscript", SyntaxForm -> SuperscriptBox],
           TraditionalForm], {0.01, 0.}}, {-18.420680743952367`, 
         FormBox[
          TemplateBox[{"10", 
            RowBox[{"-", "8"}]}, "Superscript", SyntaxForm -> SuperscriptBox],
           TraditionalForm], {0.01, 0.}}, {-16.11809565095832, 
         FormBox[
          TemplateBox[{"10", 
            RowBox[{"-", "7"}]}, "Superscript", SyntaxForm -> SuperscriptBox],
           TraditionalForm], {0.01, 0.}}, {-13.815510557964274`, 
         FormBox[
          TemplateBox[{"10", 
            RowBox[{"-", "6"}]}, "Superscript", SyntaxForm -> SuperscriptBox],
           TraditionalForm], {0.01, 0.}}, {-11.512925464970229`, 
         FormBox[
          TemplateBox[{"10", 
            RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> SuperscriptBox],
           TraditionalForm], {0.01, 0.}}, {-9.210340371976182, 
         FormBox[
          TemplateBox[{"10", 
            RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox],
           TraditionalForm], {0.01, 0.}}, {-25.328436022934504`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-24.635288842374557`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-24.229823734266393`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-23.942141661814613`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-23.7189981105004, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-23.536676553706446`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-23.38252587387919, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-23.248994481254666`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-23.131211445598282`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-23.025850929940457`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-22.33270374938051, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-21.927238641272346`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-21.639556568820566`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-21.416413017506358`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-21.234091460712403`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-21.079940780885142`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-20.94640938826062, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-20.82862635260424, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-20.030118656386467`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-19.624653548278303`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-19.33697147582652, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-19.11382792451231, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-18.931506367718356`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-18.7773556878911, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-18.643824295266576`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-18.526041259610192`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-17.72753356339242, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-17.322068455284256`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-17.034386382832476`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-16.811242831518264`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-16.62892127472431, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-16.474770594897052`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-16.34123920227253, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-16.223456166616145`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-15.424948470398375`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-15.01948336229021, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-14.73180128983843, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-14.508657738524219`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-14.326336181730264`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-14.172185501903007`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-14.038654109278484`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-13.9208710736221, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-13.122363377404328`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-12.716898269296165`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-12.429216196844383`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-12.206072645530174`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-12.02375108873622, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-11.86960040890896, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-11.736069016284437`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-11.618285980628055`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-10.819778284410283`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-10.41431317630212, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-10.126631103850338`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-9.903487552536127, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-9.721165995742174, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-9.567015315914915, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-9.433483923290392, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-9.315700887634009, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-8.517193191416238, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-8.111728083308073, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-7.824046010856292, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-7.600902459542082, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-7.418580902748128, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-7.264430222920869, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-7.1308988302963465`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-7.013115794639964, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-6.907755278982137, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}}, {{-20.72326583694641, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 
         0.}}, {-18.420680743952367`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 
         0.}}, {-16.11809565095832, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 
         0.}}, {-13.815510557964274`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 
         0.}}, {-11.512925464970229`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 
         0.}}, {-9.210340371976182, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 
         0.}}, {-25.328436022934504`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-24.635288842374557`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-24.229823734266393`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-23.942141661814613`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-23.7189981105004, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-23.536676553706446`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-23.38252587387919, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-23.248994481254666`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-23.131211445598282`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-23.025850929940457`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-22.33270374938051, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-21.927238641272346`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-21.639556568820566`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-21.416413017506358`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-21.234091460712403`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-21.079940780885142`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-20.94640938826062, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-20.82862635260424, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-20.030118656386467`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-19.624653548278303`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-19.33697147582652, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-19.11382792451231, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-18.931506367718356`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-18.7773556878911, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-18.643824295266576`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-18.526041259610192`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-17.72753356339242, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-17.322068455284256`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-17.034386382832476`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-16.811242831518264`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-16.62892127472431, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-16.474770594897052`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-16.34123920227253, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-16.223456166616145`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-15.424948470398375`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-15.01948336229021, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-14.73180128983843, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-14.508657738524219`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-14.326336181730264`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-14.172185501903007`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-14.038654109278484`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-13.9208710736221, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-13.122363377404328`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-12.716898269296165`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-12.429216196844383`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-12.206072645530174`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-12.02375108873622, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-11.86960040890896, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-11.736069016284437`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-11.618285980628055`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-10.819778284410283`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-10.41431317630212, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-10.126631103850338`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-9.903487552536127, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-9.721165995742174, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-9.567015315914915, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-9.433483923290392, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-9.315700887634009, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-8.517193191416238, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-8.111728083308073, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-7.824046010856292, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-7.600902459542082, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-7.418580902748128, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-7.264430222920869, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-7.1308988302963465`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-7.013115794639964, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-6.907755278982137, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}}}, {{{-2.3025850929940455`, 
         FormBox[
          TagBox[
           InterpretationBox[
            StyleBox["\"0.1\"", ShowStringCharacters -> False], 0.1, 
            AutoDelete -> True], NumberForm[#, {
             DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}}, {
        0., 
         FormBox["1", TraditionalForm], {0.01, 0.}}, {2.302585092994046, 
         FormBox["10", TraditionalForm], {0.01, 0.}}, {4.605170185988092, 
         FormBox["100", TraditionalForm], {0.01, 0.}}, {6.907755278982137, 
         FormBox["1000", TraditionalForm], {0.01, 0.}}, {9.210340371976184, 
         FormBox[
          
          TemplateBox[{"10", "4"}, "Superscript", SyntaxForm -> 
           SuperscriptBox], TraditionalForm], {0.01, 
         0.}}, {-2.8134107167600364`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-2.659260036932778, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-2.5257286443082556`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-2.4079456086518722`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-1.6094379124341003`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-1.2039728043259361`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-0.916290731874155, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-0.6931471805599453, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-0.5108256237659907, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-0.35667494393873245`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-0.2231435513142097, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-0.10536051565782628`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        0.6931471805599453, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        1.0986122886681098`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        1.3862943611198906`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        1.6094379124341003`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        1.791759469228055, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        1.9459101490553132`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        2.0794415416798357`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        2.1972245773362196`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        2.995732273553991, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        3.4011973816621555`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        3.6888794541139363`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        3.912023005428146, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        4.0943445622221, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        4.248495242049359, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        4.382026634673881, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        4.499809670330265, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        5.298317366548036, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        5.703782474656201, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        5.991464547107982, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        6.214608098422191, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        6.396929655216146, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        6.551080335043404, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        6.684611727667927, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        6.802394763324311, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        7.600902459542082, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        8.006367567650246, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        8.294049640102028, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        8.517193191416238, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        8.699514748210191, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        8.85366542803745, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        8.987196820661973, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        9.104979856318357, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        9.903487552536127, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        10.308952660644293`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        10.596634733096073`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        10.819778284410283`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        11.002099841204238`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        11.156250521031495`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        11.289781913656018`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        11.407564949312402`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        11.512925464970229`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}}, {{-2.3025850929940455`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
        0., 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
        2.302585092994046, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
        4.605170185988092, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
        6.907755278982137, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
        9.210340371976184, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 
         0.}}, {-2.8134107167600364`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-2.659260036932778, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-2.5257286443082556`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-2.4079456086518722`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-1.6094379124341003`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-1.2039728043259361`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-0.916290731874155, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-0.6931471805599453, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-0.5108256237659907, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-0.35667494393873245`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-0.2231435513142097, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-0.10536051565782628`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        0.6931471805599453, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        1.0986122886681098`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        1.3862943611198906`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        1.6094379124341003`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        1.791759469228055, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        1.9459101490553132`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        2.0794415416798357`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        2.1972245773362196`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        2.995732273553991, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        3.4011973816621555`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        3.6888794541139363`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        3.912023005428146, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        4.0943445622221, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        4.248495242049359, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        4.382026634673881, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        4.499809670330265, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        5.298317366548036, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        5.703782474656201, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        5.991464547107982, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        6.214608098422191, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        6.396929655216146, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        6.551080335043404, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        6.684611727667927, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        6.802394763324311, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        7.600902459542082, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        8.006367567650246, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        8.294049640102028, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        8.517193191416238, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        8.699514748210191, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        8.85366542803745, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        8.987196820661973, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        9.104979856318357, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        9.903487552536127, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        10.308952660644293`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        10.596634733096073`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        10.819778284410283`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        11.002099841204238`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        11.156250521031495`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        11.289781913656018`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        11.407564949312402`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        11.512925464970229`, 
         FormBox[
          TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}}}}],
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "AxesInFront" -> True},
   PlotRange->NCache[{{-2.3025850929940455`, 
       Log[
       10000]}, {-21.874558383443436`, -9.210340371976182}}, \
{{-2.3025850929940455`, 
     9.210340371976184}, {-21.874558383443436`, -9.210340371976182}}],
   PlotRangeClipping->True,
   PlotRangePadding->None,
   Ticks->{
     Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
      MachinePrecision, RotateLabel -> 0], 
     Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
      MachinePrecision, RotateLabel -> 0]}], "qswe2"}]], "Input",
 CellChangeTimes->{{3.92048648369549*^9, 
  3.920486485003367*^9}},ExpressionUUID->"31a38ef1-f4f8-4a14-b6bd-\
e3521d82f1d5"],

Cell[BoxData[
 RowBox[{" ", "`wx\:017csZZ"}]], "Input",
 CellChangeTimes->{{3.920486375563944*^9, 
  3.9204863808249283`*^9}},ExpressionUUID->"bfc0a2f6-a88d-432e-a542-\
3a51f8b21110"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"LogLogPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"k", "/", 
       RowBox[{"10", "^", "9"}]}], ",", 
      RowBox[{
       RowBox[{"k", "^", "2"}], "/", 
       RowBox[{"10", "^", "12"}]}], ",", 
      RowBox[{
       RowBox[{"k", "^", "3"}], "/", 
       RowBox[{"10", "^", "15"}]}], ",", 
      RowBox[{
       RowBox[{"k", "^", "4"}], "/", 
       RowBox[{"10", "^", "18"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0.1", ",", 
      RowBox[{"10", "^", "4"}]}], "}"}]}], "]"}], "X"}]], "Input",
 CellChangeTimes->{{3.9204779754476852`*^9, 3.920477976368136*^9}, 
   3.9204864089182453`*^9},ExpressionUUID->"2434a998-524d-4ce3-80cc-\
4da3f8d53512"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVxX0803kcAPBtnna7kRaSEvtRv2EeN7+Jy+/70sTlWJ1EHGrsXOnhtXQ6
JXl6sR6oZD2OEHpytJJOOvtc10tH5Dodl3lIoTyUzFPNQ3f3x/v1Zov3fiuh
USiUwP/8fxHJVSjjaVCRrVxdqC+A/X8HRSTG0iCuU15foycA/3iphVckDdiO
B7e06gpg7GzN+UdBNDj7l08WRUcA3u+RvMOVBqmWzwfEnwnoVoTkzs9QYfOd
6VL8IwEW2pTUrzOpMNvjZaMcIkBe/Sy2T0GBAKLB6lEzAZ46KVnrg+ZVo71n
Ipi5BJTYUEw2lH1Saai78pODCZhLbx6oNJpWvX0s62NZEJCcx3ktsNeoXsqi
pE/U7nBtY5g4zfidau1D74Wbxe5Q2pUSonYZUBVMd7RUit3hi5aEkrGRTtXo
07vKDlt3CJlcVCuiNKqKrQrzOCN8GATOiyTz62RYPFlzqYIPuov5xn4PnpH7
nUfaiX18WGxgODyn95JMPaf+8qMHHzaXvZzMaXxD5mozM9RaHrwhJFFW9DGS
2u7xcRB4YM6XePClE+SBirIqk3QeNOUEHp4JmCG7Voce+kHIA5vtueOe/Vqy
fNkSYT+DB6GZpGd40wKZYCATpTe7wYVTti/mCCoq220Q5p/nBpNZ24/cd9ZB
nU/JKy7BbtAemZThZ6WH5tse0EhTNzghXXs5/50+yt4kjP5R7QrOP68pa31F
R6ymzIUWhSuUr3r1sKmGgXTqWi8GiV2hNEXiLU9jon5RdMAUxxVOfrYuDUww
Qg29V73rh13gatQj49dsY2T0VutUdcsFDm/KF561XIy2juiLH0pd4Fz1Jlxp
wkJ5eaHXZ3kusJwYMOXOslBMrERdO+kM8if5nyynlqDyCzlDcMAZko5YDO3t
MUHVqqbxpTrOUHwlJ9vud1NU5HgaqzvlBCr1iuXhdWbo9OnGf0pMnMDPLf3+
cMlSFDhodrSzyBEaFDoiTYE5MnRtr99i4wiVqyLGtsqWoQu7brzHKrnwYmWR
t90eC6T7wcDPy4sLcw7UjL1xy9G+HR225+sdQBbq0Wa6cQWqaKubE25wAMa5
4+a8byzRCI8VTjTbw5/rm5m/rFuJ6F3jvQkb7YFi+ppZYG+FPuwfjKZ228GZ
WUZaMssadesEStqi7UB96GRaeLY1kmf8ETs1zAHf6mNbRz9ZI4eAlhMxP3Hg
xvSSijWJbNRAF3qazeEg9JfpCobZiHuvtc9choM4wXfsq1E2MjrBmmFl4ZBa
SOv0ec9GH7aFMA0zcaibTK4K0rDRXYaaoKbi4FYsDf9ey0beUYPHhw7gwNaG
35IzMCTSm3e/H4fDwk3H7ybtMbQv2P5YhB8OKzqG12u5GNrM2X05xBcHT9o1
V4ozhoj5qmrROhwSwzADJg9D2nL33nUkDu90l9628cJQhhbxuQIcuiIp9OAA
DOUXh/bMrcZBK/tVExaIocTEixPTtjiYVx/sjhJhKCygmz6O4RDMmLq9MxhD
llNi3sBKHJpqhiLTIzBU7r9H1mKGw9u+cn9ZJIZklsqCxyY46BvG8nKjMbRT
M3H7NxYOPjE99IsxGHJSJHXfNcJhW+6licsSDBlLH2iqmDik1Ib1lMVhSOP7
2eAGAwdFv2njzR0Yem7hY1lKx6F2UdsdZTyG7o1luhXq4/Avnt9DAQ==
       "]]},
     Annotation[#, "Charting`Private`Tag$4691#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVz3k41HkcwPExqGlWOadm3fMdpIl1zOTm95FIaUaFdbQoR7X0sNLjKDnS
E21SidSiiIk2W5QVyjOfbW1PjlYX1l3OKNk0yKRs+8f7ef395oRE7wyn02g0
4df+t5gyKayOpGNThjDVXhfwUIdoV1wYHVN6LNjeOoDukTGa9oF0tDVdXXVA
G3D6Qu3FJhEdbz4bGCzSBHR6B3ldFnS8qPMTRVsD2F/ok/15Xg4P3Mn50qQM
qClLTt1yXA7VB7uSRHKAeTVPw14V0vDhgaaZB48otJNPPuEm+ixhYHCElweF
V7k0ja3iBQlLQaWP3+mEi8faRm+umpPQzm6J2x3qhEk5xsPWvBnJv6qzeU/H
HLFiu19ImsqU5Mbx32/lHHTEsr5kn17zUUnk1LjootQBVzyOvTr9pkey4nLp
6skEB/SRKtd70polB6lD/5xSdMAxNO5OZF+nBjtr9Q5m2qOCqkBl8/2nFDt4
1Z4KdXtUXb5yclHxJWVmNt3CK7FDb/FL6enmccpj1rnhvYEdjluFB+kxpinL
yuuljGpbZAvCbQQxHygd/3S1ML4ttpwWHp33mKfGhWPXv6mzQe6e7Pd2IzIq
iR9kL+9qg77HKbuAli8US9l9J/XIGi+dNehetJKDw71uoa1e1ig9sSelwUwe
hovuLhR0WGFnYGL6Zj1FWF9RXVfnb4VZMY5XcqeWgWMpxhiObUCz32zF7UMM
8M51rurcvwGvGQ49aKllgnVc1+uuDwIsSw53yktTgvkrc1sM0wR4Zkm/TBi7
CholGeZ3FQRYHtSkMsxRAeETU9VLZ/l4dEfupgs6qjDU6RovUeNjfs2OtdUa
auBjOK5omW+JWlajLJNPanA+rChbyrXEvNbcBZ1Zdei89Ffhp2sWmJiiORE9
oAEjErp4p6UFlpSezlj3JwuemDZ3zErMUdKrrRVwbzX8cU4uq9/FHDdbHmuY
vLoGZG1FCbxiM3xYKO85U8SGIyHaI0T8Hd403DXtn/kt5HQ3udxrMMVu3WKn
dVGasP9livTNCxNcXC+XHr1PC1yf61aJe9djpq/Nc9Z2bagvHw9emuEhM/8U
m79NB6z352oOza3DJ25tSnUuuhBT52UUuGSMNNawUhFPD5wnHYwS2MZ4/hMz
LUlNH7QYTAtt3bXYe+RMWkCGPpxaLme+W2CErjU/+79d0Ie7F5ipDp6G+Ouc
eqVtHAfeqn7sKfneADe5ZypYT3KgLkqZVx7FxZBY12mHtxxIYud5F0RwMfUy
vWfjOw44P9BMObOXi/ekSbdEMxxoZRm9iA/iomVJTMBeGQf67zsku4u4yJEF
VOUxCSwxI55NmHLxyw3TH6Q8Aq7lTYdNpghqd026yUwIMHZsFetPELSjV1jQ
zAi0ydrbNUYJxvmR5Up8Aj6iXoPPfQSnFNbc5toT2Df7/u/HbQT7AmkMLw8C
J130uNGVBGWZjTN+QgLCqTJhaAVBds3h/iBPAir5vATfMoJezNnbEV4ECiY3
PKYKCbbUTgQe20Wg8ty2eJUsgq9fXXPPDCQQY/+sRCGT4LKVYfzsYAKCUd+2
j+kEN4YOMH4JJdBoE8p5dYTg7uyCD1fCCaQNvfboiCeYXO83IN739S8rKq45
lmDhCKv5xo8EVlhJixujCdYrP79THUmgfTCx9av4HzXaQIo=
       "]]},
     Annotation[#, "Charting`Private`Tag$4691#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVxXk01AkcAPAxKCvK0TCZMcxPUqLJmCXnfDGuNCQrUpSrS488pZX7SLYc
m0htE1FUqilH1qTefF+NlaFiPbXuHF0KLYMMtccfn/dhhsXsiCSTSCT+f/7/
KtdMUBNFxlov5wkTEQ+PdXvvjo8go7SF2tn+Ow89omL17ILJOOIyVR/bwMOp
Cw0XJd5k1LQXJDXV8dBxEopfW5DxqNncCh8hDwcE/vnf5hVwk3q1afw1HurJ
U9I8sxTw1gvNg5I8HhbXd0YMC0h41Xd4ZF8YD20VU7LdvL+JtTqK7flKPKww
Iq3eWrkgpin2njt+xwWXMtrfClfOidXMTikH7HTBpML1o9am0+K0564Dn746
483tgWHpGhPiXKML9x+VO+P1/hT/vs1vxfTpxffg4ow/PI+rmPrUKy5seOaQ
8s4J/WWrRD6kVnE5y7hgvsAJ3+H6ngTqLa4ls4S3lu2ESpocDfdHndyQlouz
ub2AmsvVx5eU33BjwhWahVmAP1W+keW1vucq/Zz6NdME8L1VZIiByhQ3PEPP
x7Sci1RO5BZO7AxXohx6vG7MEaV5/OR5r3nu9LHjfwk3OqJRaP7ftmNy7g7+
LTaR6oABWVzbIOl3bqOOiv/SU3u89OvaniUrBfDxzI72ptijLDs09SFLESaO
sLYvD7TDV8EJme4GyhCYVBXNLrXF3FiHsqKJZSCT2Wd1f7FB1l2bypcjKlAS
8j10iGODVcYjT6QNqnDYYsgq9NQWvJ4S6VicrgYrvuR5+PdYY8E/htf5cSuh
ruwAcZ9hjTdCJBqjTA0427hvJuOoFSb7FvEu6GtC1JOs3Ed1P2JJva9JzWot
0G2MDzso5yDN6i3FbFELZDo5rFw+B4vbihb0Z7WhZ79EolNoiQmpeh9jBlfD
pIGh75pRNpZfyzu94SkFOiSeevnWbBT30WlBTTogCiq9fSjZAt3ZGQ/HK3Sh
a5cW5/HLzfiHQNFn+goVZJ41WSe0N6PQePfUrpw1kOs2dNGvZRP2MK46bojW
g7aO+XJBtDkubVTIjDlAA12H/XZ1XzdiTsCWLsp2OjQnaj8VXTZF1ZKzVMtt
+pAh0OnLY27ADrd2tUYXBvQUPTjiJjRBEmVU7YqpAZzbe/7zpN86PL+omp6k
ZQiBai1LEf1rsS+xID3otCGknbVZlCYboWv9mV2fFwzBecQ9jrKOwOo57Ts2
8UzQpt1JNK8xRJ5HjpL1OBN+2VY6driagWFxrlP2n5nQ7cmKcC9lYFopudd5
kglMdxw1KmRgkyzpnvc0E8ROIyP9CQxkl8cG7ZczYdZq3bC3JwOZ8qD7xaoE
7GEKB9gf9PH7bfM9MlMCzOcev5Ib6yP99bib3IyAhBnvna/X6KMt+aYFiUVA
85eh7jp1fYwPJJarWRIQ8kmh+8gsHSeUdGuN7AgoeuPaNSihY38wScXPi4AF
6fOXT8LpKM95PB3IJ8D1WYhPWQAdqfUnB0J8CDjXPPUi0YuOfqqztYf9CGCh
5guOJR2lDR+DM3YTEPnAv72KTMcPw1UeOcEE1NS+88qco+Ey9QjL/L0EfLt3
om3vOA2dwwdVfgsnoLj6kpT6Jw335V+eKYskYPiG6dbZZhqmiAIHKw8QsKmy
qbVTREPBGKX19iECTlZs8xTepaFoVVddTRQBbWUDz86U0/BfKKdLFQ==
       "]]},
     Annotation[#, "Charting`Private`Tag$4691#3"]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVznk41HkcwPExVHiUaS5S05gfFZp23MeI35eMmcl9LUYjKbW7bHaQUiJX
pKLDVKtRtCFXRVJodz6lLZRHuoUKqUw0JcdjHG37x/t5/ftmRcb6RxEJBILX
j/63GGfLaqOJUKxrJ6IGCiHhmXdY4jYi0K5/P8TzF4IgWmLgKCZCrqi1MdFX
CMpTDWfuehMhoTR0WbenEJw/I+kLCyIIHJNfFvGE0CcLypubUgPl9ts/r7ET
goEq5YAwUw3wfzwCuAZCkNZ3beuXEaAvJsIz4q0AuOopB9295+RMmGn5EimA
C0YE6sbSaTlbo9qma5QPs+kPhy4vmZTrHxvqnNvLh+QTJoN2ZmNyTfJx5c55
d7jkGxKZRhqVt2T6aZnnusPF3pSgHvMhefpoxiUbHXfQ6oi/oPz0Ss46h/+R
fYwHQeO6jT6ENvkhnGRpyuDBezDpTtKvwKee+yfpFruBxlJrEv9WF26+ubKJ
t9YNli5arJhd8Bbncw4bt97cAIGlb8ePtn3At070UfLXb4APtlHhTE0lvrGa
N1fa6gr61lH21pJvuE0oM0bNwxXaj3rtn/KYwr97patXdLqA0Za8r9x3KrzA
SlVQvMkFgjNxrqh9Hl+n+66q9w2CP48Zd8/aqqETPQO3folGMH5wS2oTRx1N
OpaXxb3C4bk4KYPPXICyfM8aVw84wxGJ0/mC0YWo0r3xVNaME3BqHEo7BzRR
t0kz5SPBCcpWDdxpb9BGRSPvMxX09XAxJcpZmqaDVqJV/CwLR8j/bnjRK34J
qkjlUyvsuVAefpc0yCKhtuKTz2J8HWC/X4HbKcZS9K2mpaQx0B5O1/utqaWS
UffGhfJzYjtYbjtEY8+QUVBb3COj3bYgfVAwzZigoB6rlhGL/TaQlGowHPua
iqZSnebenLSGkr+OZpu20FBnWHv46itWIO9ZsVzUTEe1Ro4PJhosgW+Z3qS4
oIdMO56tjeq0gHsydZ+xIn1UGRl4WvzUHC6vClOG5ixDWdemRz894UD3ymJn
050GiHM71sdL8yeYXauWEbtjORouq7kHNDbkBNs/ofmuQF0++OoENzPQPn1Y
38qTgToenTnr4GkCj9wf6tzcsBK5SPSuccSrgUAb1CkyY6L+p8N1UfnGcHJG
Oy2ZbIikpMzWmkIMevblp4myDdEu3bh7NvcNgVefGzoybYgKw7Q7eqcZUDlJ
qXZIZCGJAOzj9AzATZCjYadgoZJmxq7s3XSIjOcp14+wUG2kNTNkBx0OnCO+
cv3MQne0PNpMgunQPJ58xXuMhRTBexjttnSwLJGItqtYyGL88b86kzRgqURX
pdoYamLn0E8k0GC+at2mcTMMdRWN3ZBJqLDihcJdxcZQv5tW5O9bqMAlXrIg
cDD09RNTx9mPCokh2CIdKwyRuV4Rb8ypMKqhV2fkiCHR83JN7AsFesUEzQAP
DA0sEYeW76SAKufvsRAvDI1dj1ffE04B/fq9feE+GFIT59YIvCkQoD1R91sA
hsyqbqgp1lGgvWFYnB6GIQmfXMkeJcPH/jJBjhhD6Z9NAud6ybBw8TarvM0Y
Oi7F5zseksF162vNwq0YqhuM8Y+tJkNE3tlv56MwdDs3YxaXkSGlMeR16Q4M
PbYoLCMdIYPsHa2t6tcffy+v+vbvI0Oj7pNrtdEYUqXeV9VGk+E/PLBBgg==

       "]]},
     Annotation[#, "Charting`Private`Tag$4691#4"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-2.5424377068475867`, -50.65687110603824},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& )},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
      MachinePrecision, RotateLabel -> 0], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {
     Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
      MachinePrecision, RotateLabel -> 0], 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->NCache[{{-2.3025850929940455`, 
      Log[
      10000]}, {-50.65687110603835, -4.605171125818737}}, \
{{-2.3025850929940455`, 
    9.210340371976184}, {-50.65687110603835, -4.605171125818737}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{
     Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
      MachinePrecision, RotateLabel -> 0], 
     Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
      MachinePrecision, RotateLabel -> 0]}, {{{-2.3025850929940455`, 
       FormBox[
        TagBox[
         InterpretationBox[
          StyleBox["\"0.1\"", ShowStringCharacters -> False], 0.1, AutoDelete -> 
          True], NumberForm[#, {
           DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}}, {0., 
       FormBox["1", TraditionalForm], {0.01, 0.}}, {2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}}, {4.605170185988092, 
       FormBox["100", TraditionalForm], {0.01, 0.}}, {6.907755278982137, 
       FormBox["1000", TraditionalForm], {0.01, 0.}}, {9.210340371976184, 
       FormBox[
        TemplateBox[{"10", "4"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm], {0.01, 0.}}, {-4.605170185988091, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-3.912023005428146, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-3.506557897319982, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-3.2188758248682006`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.995732273553991, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.8134107167600364`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.659260036932778, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.5257286443082556`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.4079456086518722`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-1.6094379124341003`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-1.2039728043259361`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-0.916290731874155, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-0.6931471805599453, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-0.5108256237659907, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-0.35667494393873245`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-0.2231435513142097, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-0.10536051565782628`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      0.6931471805599453, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      1.0986122886681098`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      1.3862943611198906`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      1.6094379124341003`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      1.791759469228055, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      1.9459101490553132`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      2.0794415416798357`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      2.1972245773362196`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      2.995732273553991, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      3.4011973816621555`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      3.6888794541139363`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      3.912023005428146, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      4.0943445622221, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      4.248495242049359, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      4.382026634673881, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      4.499809670330265, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      5.298317366548036, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      5.703782474656201, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      5.991464547107982, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      6.214608098422191, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      6.396929655216146, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      6.551080335043404, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      6.684611727667927, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      6.802394763324311, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      7.600902459542082, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      8.006367567650246, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      8.294049640102028, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      8.517193191416238, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      8.699514748210191, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      8.85366542803745, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      8.987196820661973, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      9.104979856318357, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      9.903487552536127, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      10.308952660644293`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      10.596634733096073`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      10.819778284410283`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      11.002099841204238`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      11.156250521031495`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      11.289781913656018`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      11.407564949312402`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      11.512925464970229`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}}, {{-50.65687204586901, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "22"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}}, {-39.14394658089878, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "17"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}}, {-27.631021115928547`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "12"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}}, {-16.11809565095832, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "7"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}}, {-4.605170185988091, 
       FormBox[
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01\"", ShowStringCharacters -> False], 0.01, 
          AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 
       0.}}, {-55.262042231857095`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-52.95945713886305, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-48.35428695287496, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-46.051701859880914`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-41.44653167389282, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-36.841361487904734`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-34.538776394910684`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-29.933606208922594`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-25.328436022934504`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-23.025850929940457`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-18.420680743952367`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-13.815510557964274`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-11.512925464970229`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-6.907755278982137, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.3025850929940455`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}}}]]], "Output",
 CellChangeTimes->{{3.920477971621153*^9, 3.9204779769580793`*^9}},
 CellLabel->"Out[2]=",ExpressionUUID->"8a87436c-d9d0-4d7c-8d19-cf38a080d88e"]
}, Open  ]]
},
WindowSize->{808, 695},
WindowMargins->{{28, Automatic}, {36, Automatic}},
FrontEndVersion->"13.2 for Mac OS X x86 (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"9cd7c012-3b77-4cc0-a813-dfaf3f2c9c16"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 104883, 2029, 338, "Input",ExpressionUUID->"47b748ae-71e6-4779-b03f-9cd99eb7148b"],
Cell[105466, 2053, 110002, 2138, 298, "Output",ExpressionUUID->"d242042f-3d8b-4225-93d9-c9d75893d119"]
}, Open  ]],
Cell[215483, 4194, 110261, 2131, 123, "Input",ExpressionUUID->"2fb0bf34-4c07-4df6-b3f6-a774184c38e8"],
Cell[325747, 6327, 116541, 2251, 88, "Input",ExpressionUUID->"31a38ef1-f4f8-4a14-b6bd-e3521d82f1d5"],
Cell[442291, 8580, 183, 4, 30, "Input",ExpressionUUID->"bfc0a2f6-a88d-432e-a542-3a51f8b21110"],
Cell[CellGroupData[{
Cell[442499, 8588, 731, 22, 30, "Input",ExpressionUUID->"2434a998-524d-4ce3-80cc-4da3f8d53512"],
Cell[443233, 8612, 20160, 444, 231, "Output",ExpressionUUID->"8a87436c-d9d0-4d7c-8d19-cf38a080d88e"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


